Precision phenomenology with fiducial cross sections in the triple-differential Drell-Yan process

The production of lepton pairs (Drell-Yan process) at the LHC is being measured to high precision, enabling the extraction of distributions that are triply differential in the di-lepton mass and rapidity as well as in the scattering angle described by the leptons. The measurements are performed for a fiducial phase space, defined by cuts on the individual lepton momenta and rapidities. Based on the ATLAS triple-differential Drell-Yan measurement at 8~TeV, we perform a detailed investigation of the phenomenology of this process based on state-of-the-art perturbative predictions in QCD and the electroweak theory. Our results demonstrate the highly non-trivial interplay between measurement variables and fiducial cuts, which leads to forbidden regions at Born level, and induces sensitivity on extra particle emissions from higher perturbative orders. We also investigate the sensitivity of the measurement on parton distributions and electroweak parameters. We derive Standard-Model theory predictions which combine NNLO QCD and NLO EW corrections and include partial N$^3$LO QCD as well as higher-order EW corrections where appropriate. Our results will enable the use of the triple-differential Drell-Yan data in a precise experimental determination of the weak mixing angle.

==> anc/CC_N3LO.dat <==
# bin      val      val_down      val_up      err      region
0 0.01258695704956033 0.011159642170637564 0.014153024271316438 0.00018561466993083332 M
1 0.10420554745307695 0.10210452512913047 0.10678180459136032 0.00041938484573000016 A
2 0.1518385927400851 0.14972610985128407 0.15347608321047027 7.9216923203125e-05 A
3 0.15082275820802274 0.1486953903565038 0.15249372860739516 8.053507805e-05 A
4 0.10253530147695304 0.10000101152732283 0.10500376992746509 0.0003935371249491668 A
5 0.01242486422530349 0.011062893746927534 0.014017037379898014 0.00018563843578999997 M
6 0.013027167173027536 0.011572391831319188 0.014808725782583984 0.00019970008216999997 M
7 0.10629353316497898 0.10443917818048291 0.10901362590516941 0.00042180378556000013 A
8 0.1522614116507017 0.15011995708231443 0.15396720025223584 7.9289595396875e-05 A
9 0.1498821094478001 0.1477699116280292 0.15151137006259185 8.2314234320625e-05 A
10 0.10121002698474368 0.09926937914215968 0.10392408583742674 0.00039988941658833344 A
11 0.012378199714125297 0.011028142187288965 0.013981451970789227 0.00018461848897499998 M
12 0.012946001626099907 0.01156769396297915 0.014627283639410621 0.00019408186915666664 M
13 0.10707292188211796 0.10519331202270263 0.10956349526596465 0.00038810830258083345 A
14 0.15294169550665532 0.15082486745060494 0.1545351078008965 7.9729070161875e-05 A
15 0.14865338578691942 0.14657584001249183 0.15028716321078395 7.6548970709375e-05 A
16 0.10041718595567309 0.09863799809536485 0.10311321026637475 0.00039356967855500014 A
17 0.011725800067147135 0.01046566154600326 0.01335081480846643 0.00016975241620499997 M
18 0.01322983224296391 0.0118561240188702 0.014992436936111323 0.00019616124075249998 M
19 0.10979606252933068 0.1074175266177998 0.11228115391251856 0.0003935266987875001 A
20 0.15337451638245514 0.15124294182274955 0.15511235070042326 7.7558218193125e-05 A
21 0.14720809897308226 0.14515064329365363 0.14887692948357978 7.939215183812499e-05 A
22 0.09817585981473662 0.09629284723509182 0.10032079158433989 0.0003674363028716668 A
23 0.0119974851894841 0.010693822471130113 0.01374735015890248 0.00016751415162749998 M
24 0.013463338902632264 0.012024926119242328 0.015123303930701359 0.00019593641874666664 M
25 0.11056865940339905 0.1087216108742099 0.11286549464962244 0.00040943256901333346 A
26 0.15404779693186862 0.151957232098821 0.1558004204065699 7.7817478773125e-05 A
27 0.14576217967795624 0.14378238649771105 0.1474250953027478 7.2362199253125e-05 A
28 0.09619289231327295 0.09464071162424109 0.09856971474432072 0.0003547233736666668 A
29 0.011453920805925997 0.010209671481939919 0.0129694400221907 0.00016052463789833333 M
30 0.01359487520042007 0.012104822505069533 0.0153791481460238 0.0002204382920658333 M
31 0.11220527655173763 0.11026481806795224 0.11450172040308629 0.0004061616470183335 A
32 0.15449553972317992 0.15243066603954034 0.15633006686119885 7.656218706e-05 A
33 0.14383098400750927 0.1419118315779173 0.14554099202994733 7.387263313562501e-05 A
34 0.0935411275569837 0.0913237402455112 0.09554779778572411 0.0003682604467600001 A
35 0.010945223039262106 0.009706479439120272 0.01239068153379625 0.00016147264047999997 M
36 0.01344025454914487 0.012117124241627085 0.015088364624615248 0.00021251675728166665 M
37 0.113753690039566 0.11182176424844774 0.11582854649967661 0.00041128777481666675 A
38 0.15492172883251237 0.1528708425426439 0.1568497975535783 7.8788638894375e-05 A
39 0.1420872835415309 0.14023542377618395 0.14375594247624174 7.079936050437501e-05 A
40 0.09086532586276755 0.08942299477670124 0.09297970534686405 0.0003467592254941667 A
41 0.01042584445725341 0.009270558891922239 0.01184040764951017 0.00014710919507416665 M
42 0.009202049660197133 0.008650083455404871 0.009954337947559394 0.00011245558832916665 M
43 0.11508242847679255 0.11363897564625308 0.11749736086443116 0.0004227186123008335 M
44 0.15563967676355503 0.1536513142022159 0.15758719298019422 7.656628389937501e-05 A
45 0.14007546830842818 0.13835127660815597 0.14180298207461633 6.855026604875e-05 A
46 0.08789035175951411 0.08660833655106165 0.08977660142808962 0.00033791849769666674 M
47 0.007288696197215487 0.006805081148587967 0.007990779638857163 7.794299757749998e-05 M
48 0.004352955117617106 0.004262695453349514 0.004359920439906311 2.9948619004083327e-05 F
49 0.09439251619386273 0.09340262250550098 0.09528992376815913 0.00036860948917500014 M
50 0.15618152511211195 0.15421408251393587 0.1582548087742564 7.677085020875e-05 A
51 0.13756832673805686 0.13590145004097826 0.13933532352146197 6.6528308705e-05 A
52 0.07046554206091027 0.06932401938883544 0.07153905143163744 0.0002859305648491668 M
53 0.0033875349542180533 0.0033085765679210072 0.0033993349446816827 1.8074881941416666e-05 F
54 0.0018666393409358102 0.0018420572940662412 0.0018780291320754036 1.3596647471749997e-05 F
55 0.03801207061731279 0.037796524881254144 0.03847590071707927 0.00018854794336833338 M
56 0.15529539184517313 0.15337587606009198 0.15743399040994924 8.8810982285e-05 M
57 0.13373105423458387 0.1321265644856238 0.1354450261345462 7.4301522629375e-05 M
58 0.028149606820692126 0.028003428374427708 0.028352106242864588 0.00014226859417666672 M
59 0.0013047297884357832 0.001269890118187639 0.0013047297884357832 8.974619832833332e-06 F
60 0.00045561481245787525 0.00044069863626373907 0.00045831345720005507 3.9390271480999996e-06 F
61 0.002398086157345386 0.0023301977029591262 0.002438469705860808 2.579294299941667e-05 F
62 0.11467306411608985 0.11334034573329921 0.11616486628472014 0.00011868331838125 M
63 0.10034239619951325 0.09909023470992878 0.10161145933939787 9.853933078375e-05 M
64 0.0016481358397608889 0.0015912536500658804 0.0016481358397608889 1.6565692988333338e-05 F
65 0.00027626909021368867 0.00026923440224492804 0.00027820827259099004 2.235142048883333e-06 F
66 1.5837256935147506e-05 1.5052230568152283e-05 1.6695938281582803e-05 2.934676505533333e-07 F
67 9.974667459257588e-05 9.368293459285442e-05 0.0001008658334505318 9.036700057666671e-07 F
68 0.0385712774634551 0.038028005358259266 0.038982356352818735 6.311418007624999e-05 M
69 0.03570602947056492 0.03521138593775506 0.03608402881107204 5.54044985146875e-05 M
70 5.3041053321160044e-05 5.0226144543367614e-05 5.548972370715577e-05 5.719285678483335e-07 F
71 7.721201306791458e-06 7.299396217781672e-06 8.215954846879575e-06 1.394495298033333e-07 F
72 0.07600866959404161 0.07458371476283089 0.07785085646276951 0.00022761395843571425 M
73 0.19195630724106097 0.19031470596054778 0.19372262634293955 6.95391764204762e-05 A
74 0.1716643027503606 0.17003800134485522 0.17256937908411807 4.753981948392856e-05 A
75 0.17036179167936313 0.16875847992156895 0.17124071526133508 4.6933184952142854e-05 A
76 0.18863560768527102 0.18701720574716238 0.19038360433502083 6.848157462404763e-05 A
77 0.07443945558015892 0.07313509477492565 0.07664037894831235 0.00021777859783095235 M
78 0.07822162490420918 0.07665568015914748 0.08039371742834121 0.00023488933787380948 M
79 0.19531427912232255 0.193662181912355 0.197142538236684 7.118880607809526e-05 A
80 0.17262264586540826 0.1709767339731199 0.17354757027358345 4.779302205249999e-05 A
81 0.16881147676480865 0.1672156408699988 0.16967713479802957 4.625386180205356e-05 A
82 0.18501403288163618 0.1834343926635771 0.18674782894159495 6.705101598726192e-05 A
83 0.0727993745787514 0.0716436315042275 0.0749399318890044 0.00021153994752857137 M
84 0.07890136254828464 0.07765294056812258 0.08100441856560518 0.00023831998038690468 M
85 0.1981024014769405 0.19642789153060786 0.1999739513167348 7.241672782988097e-05 A
86 0.1733069196275183 0.17166836663125395 0.1742062904722492 4.8387761683928565e-05 A
87 0.1667797120350743 0.1651919513302671 0.1676374861572486 4.605995409660714e-05 A
88 0.18088844188525144 0.17935783286504348 0.1825895448444286 6.55835208507143e-05 A
89 0.07113811926518424 0.06998644970007592 0.07325083921785494 0.0001994929543595238 M
90 0.08064121786112322 0.0792386072089051 0.08283218988955708 0.00023900857432380948 M
91 0.20081588809153464 0.19911977269378436 0.2027533170091307 7.423709966928572e-05 A
92 0.17384991777666314 0.1721881425930838 0.17476260971829571 4.815471475687499e-05 A
93 0.16424160616402883 0.16267312168919176 0.165082108130153 4.5919763121071426e-05 A
94 0.17616423682756047 0.17472129719267668 0.17780097518486568 6.373377591083334e-05 A
95 0.06928402646936821 0.06809555263128071 0.07097297282931891 0.00019612225823690472 M
96 0.08175774923777887 0.08042042347644916 0.08386657857779958 0.00024085546153928566 M
97 0.20363787589007898 0.20196383191602119 0.20561339432359302 7.53362484357143e-05 A
98 0.17400312496956857 0.17232544352275753 0.1749431637170982 4.9303397798392844e-05 A
99 0.16148498292557675 0.15990900007302816 0.16232407664768636 4.4744736552589276e-05 A
100 0.17080407251258192 0.1694303936928011 0.17242398532416345 6.183248381059525e-05 A
101 0.06648992517427135 0.06508375309170773 0.06804792156015513 0.0001953399100785714 M
102 0.08210289571179549 0.08113956863972759 0.08373346789507154 0.0002471310200880952 M
103 0.20635345365924843 0.2046896234896863 0.20841937757308723 7.916106886809525e-05 A
104 0.17410035095752788 0.1723802805359865 0.17509621032771683 5.0475353744732136e-05 A
105 0.15819666547909939 0.15660681451592862 0.1590525087459709 4.564475391107142e-05 A
106 0.16473612783992359 0.16343610663146446 0.1663261131106524 6.179648757107145e-05 A
107 0.06292551598349923 0.06196184801296577 0.0642586896248715 0.00017630376360952378 M
108 0.06602031358470518 0.06521369792178987 0.06676319023630076 0.00020985664970476185 M
109 0.20916445058169336 0.2075127916652067 0.2113070175298637 8.237842024869049e-05 A
110 0.17396855363715424 0.1722366780921009 0.17496176648635348 5.164973295785714e-05 A
111 0.15431593035265107 0.15273704215974884 0.15515468441426236 4.5346544330803565e-05 A
112 0.15798221608654456 0.1567286330641371 0.15954399111419995 6.060789305630953e-05 A
113 0.04782428104037911 0.04718153888779953 0.04837192256681555 0.00014188041157023806 M
114 0.026548383364148723 0.02612204551576405 0.02691327802603596 0.00014727490301904759 M
115 0.2018747420670704 0.20013774283293606 0.2039575449131836 0.00012900373576547623 M
116 0.17360458499752332 0.17184755125427587 0.17466615963749368 5.406312259285714e-05 A
117 0.15009133152472495 0.14851066041278652 0.1509210013109037 4.533469202348213e-05 A
118 0.14338084463421383 0.14219304840180508 0.14484195725825513 8.006165548071431e-05 M
119 0.01815918367496728 0.017864622767414406 0.018412461586985458 8.800838635892855e-05 M
120 0.005282917789457688 0.005130939615841936 0.005305828612102181 2.705039918654761e-05 F
121 0.145481857936798 0.1440650089380461 0.1467137979738088 0.0001750757530916667 M
122 0.1730635692915192 0.1712499969458123 0.17413931140609745 5.6488693278749985e-05 A
123 0.1453637823200002 0.1437998862778791 0.1461808747018656 4.623280544401785e-05 A
124 0.09822051377391176 0.09730317055568243 0.09904976998130083 0.00011701241569619051 M
125 0.0033396191915882325 0.0032659182228101298 0.0033751857117597867 1.94939476147619e-05 F
126 0.0016266238365613857 0.0016051775149636606 0.0016451251854958447 1.0649087219095237e-05 F
127 0.05287943211726203 0.05221154171217523 0.053442396569147996 0.00014108005430714287 M
128 0.16951880196607494 0.16772003279592923 0.17071913014127432 6.706884731642856e-05 M
129 0.1381045651854622 0.13659683622544447 0.13898720181348315 5.090192631437499e-05 M
130 0.03424941002066108 0.03382257496164311 0.03461201441964787 8.238132600297621e-05 M
131 0.0009160565135659796 0.0008965567960557127 0.0009184604945263093 4.444569249309523e-06 F
132 0.0003071884058379406 0.0002997426982347493 0.00030824335694379357 2.558534118761904e-06 F
133 0.0034830107047251883 0.0033814757906487293 0.0035095969891636744 3.346267995619048e-05 F
134 0.12242052201458466 0.12102332267556183 0.12321269406324466 0.00010079573342767855 M
135 0.10079301098879746 0.0996106814247818 0.10132834629404505 6.734882523714284e-05 M
136 0.001976582258692771 0.0019159808553978065 0.0020126892045286946 1.4763530633571431e-05 F
137 0.00013725781952776805 0.00013568205863763726 0.00013959055279847983 8.926975097428569e-07 F
138 6.278334506966348e-06 5.837842130768973e-06 6.97843724278867e-06 1.326857427380952e-07 F
139 6.718065212491214e-05 6.474977378701611e-05 6.973200258599383e-05 8.662417023809526e-07 F
140 0.03971619702591736 0.03925023311374924 0.03995105263347297 5.6525484860267846e-05 M
141 0.035343553492873686 0.03493111078643133 0.03558946847082051 5.207229334830357e-05 M
142 2.513217022131618e-05 2.3871399641662725e-05 2.5966166656304152e-05 3.018061726142858e-07 F
143 1.806757640292139e-06 1.6207154369823582e-06 2.0510210517649916e-06 3.550747757714285e-08 F
144 2.2276705249928903 2.2114525770559275 2.247506879853305 0.0013376864945363633 M
145 3.5206502077615545 3.4974857238073964 3.5430350879908965 0.00033640698786515153 A
146 3.039088124308611 3.0158990960051675 3.049170475868677 0.00021168336795 A
147 3.039308590383774 3.016147991642411 3.0492774089823738 0.0002108158488625 A
148 3.520446475159632 3.497181295290228 3.5428814745075616 0.00033516779689242427 A
149 2.226387314981504 2.210555711403588 2.2463452177006875 0.0013097324092303027 M
150 2.22104971814948 2.2052394754856324 2.2401562581083097 0.0012761901474681815 M
151 3.5134072185024987 3.4900707252529526 3.5358703517563823 0.0003371149842575758 A
152 3.0316650035532966 3.0084656359141855 3.041754973918784 0.00021056578764886363 A
153 3.031494578149173 3.0082463319641524 3.0416075403901224 0.00021046780728863635 A
154 3.5112914893754157 3.488003037386978 3.5337490085847794 0.00034007055309090916 A
155 2.2219880995844443 2.2065250480405356 2.241746125842362 0.0013180285755772724 M
156 2.211884784426873 2.197023593233238 2.230831247106125 0.0012931353608757572 M
157 3.4971668979858634 3.4736900087343927 3.519689230775139 0.0003337640561212122 A
158 3.016816520182145 2.9936660576476872 3.0268526727117786 0.00020915371960227272 A
159 3.0153691125558626 2.992131094212616 3.0254914959587746 0.0002099735499034091 A
160 3.4939562213414077 3.4704952627415073 3.5163821360942134 0.00033769964432424246 A
161 2.2122847689339644 2.1971992394275746 2.2317864104171994 0.001283608726992424 M
162 2.199697350746189 2.185242941144906 2.2178771636437378 0.0013061071599712118 M
163 3.472239534141548 3.448455838412834 3.4948528429862913 0.00033565801545454554 A
164 2.9924451076626606 2.9692070414728526 3.0026077027562574 0.00020773014982727273 A
165 2.9911230230508474 2.9677924112862857 3.001364595863284 0.00020798793183522728 A
166 3.4671329573314917 3.44345580879824 3.489607808738464 0.00033849954947575767 A
167 2.198359333909932 2.1842273235218763 2.2173278907422946 0.0012825141062318176 M
168 2.1645767562455807 2.1507963533491217 2.1779319469983496 0.0012786769943712117 M
169 3.436395851913806 3.412308304580184 3.4589934284570885 0.00033058237858939394 A
170 2.960382222754026 2.936970921360293 2.970748315455093 0.00020640862991704547 A
171 2.957565807435557 2.934278284939108 2.9677896690960157 0.00020604088396818183 A
172 3.431430282228926 3.4073158313203433 3.4540666867907777 0.0003319618973045455 A
173 2.1617351188656078 2.1478994104994658 2.173923149389617 0.0012063121487666663 M
174 1.906149338543989 1.8852058197365045 1.923516305070757 0.0012628952492212118 M
175 3.392421912166461 3.3677872991246733 3.4153644351435926 0.0003349311711424243 A
176 2.919445057729097 2.896004320614735 2.929879561226997 0.00020805082426136363 A
177 2.916272164459297 2.8927940223323185 2.9267408936889012 0.00020788328002045454 A
178 3.3848186046121875 3.360419665551916 3.407497728248646 0.0003317547950318182 A
179 1.900641115392308 1.8791776972695162 1.9179489887467287 0.0011374569179454543 M
180 1.2638751573398503 1.2566151827557444 1.2726093841996882 0.0013269230865863633 M
181 3.3235451855461964 3.2990049245940116 3.347083914406641 0.0003506965928954546 A
182 2.8710502002931166 2.847524745997771 2.8816028233106143 0.00020905824885795454 A
183 2.866223130297463 2.842725135965946 2.8767940820057536 0.0002094299632909091 A
184 3.3144737233763797 3.289929533475121 3.3378427893640046 0.0003452354482287879 A
185 1.261789660898215 1.2547058074312891 1.270215871694132 0.0012926511757681814 M
186 0.4631406567613141 0.4530308565669092 0.47257260212588875 0.0010429349916287877 M
187 3.0862327396866798 3.0650517943888107 3.1111872181511138 0.0007559621707469698 M
188 2.815415855738221 2.791769593246714 2.8261903713908065 0.00021337573600795456 A
189 2.809816559261075 2.7861895024271894 2.820509746481871 0.00021379171584204546 A
190 3.0750939179451353 3.054001194037538 3.0996106064355575 0.0007660827522424245 M
191 0.4626342287115004 0.4522334861568869 0.472487650784516 0.0011270814450318179 M
192 0.08351650308507202 0.0817596403580979 0.08417434067426688 0.0003337436762621211 F
193 2.1559034997393693 2.137759257708248 2.168577517521111 0.0011294186935287879 M
194 2.750874653634346 2.7271431902013057 2.761971762952105 0.00022326130138068182 A
195 2.7438497330675955 2.7200320470338695 2.7550062113948273 0.00022287196219772726 A
196 2.144483651864003 2.1264337858877886 2.158523305029865 0.0012056811771833337 M
197 0.08258169464190007 0.0808897825155429 0.08332408367111079 0.00036748454651666656 F
198 0.01896910155651497 0.018620070886907845 0.01898744483716625 8.26209887590909e-05 F
199 0.7631344376621337 0.7531603153977138 0.7720575715065607 0.0008132334036333334 M
200 2.6338962856829307 2.6108788041220987 2.646709495934481 0.0002795143411852273 M
201 2.626293130385179 2.603033768933749 2.639006747257534 0.0002831978731875 M
202 0.7595765955615855 0.74962299169873 0.7685945763655321 0.0008956298654757577 M
203 0.01880583306732416 0.018478697581333473 0.01886436576853756 7.578409122999999e-05 F
204 0.0027631351724147035 0.00268894790524615 0.002769130262608511 1.5101590230999995e-05 F
205 0.04783543040488298 0.04654897295154652 0.04842359956613702 0.0002712963496045455 F
206 1.8875654484673872 1.8698855752089454 1.8962555699558437 0.0004698853183670454 M
207 1.8825054842613496 1.8648070034092892 1.891124097161299 0.0005221891219068181 M
208 0.04772412262588126 0.046440539208005886 0.04824711857590067 0.00022426580604090912 F
209 0.0026930677408473175 0.00261630704310823 0.0027034840282569345 1.3976239516287876e-05 F
210 3.077155960613294e-05 2.957593538273755e-05 3.122294867788111e-05 4.1015191433030294e-07 F
211 0.0005750264833981865 0.000565681404122717 0.0005756969935011442 5.3651976651666675e-06 F
212 0.625555217323781 0.619565015187477 0.6288854852784688 0.0003129264082375 M
213 0.6246103346045638 0.6186702430096863 0.6277455700746186 0.0003123972939477273 M
214 0.0005689926763723337 0.0005534966522267702 0.0005742726759824556 5.6284084991969705e-06 F
215 2.806959906133421e-05 2.718973995062292e-05 2.8507972420319763e-05 4.06589767390909e-07 F
216 2.7662121983057193 2.7495957669029374 2.785308238307716 0.0015180852641363634 M
217 4.08800664660901 4.061972490656043 4.1120497304916706 0.00035695672978787885 A
218 3.516980085937649 3.4915836672032534 3.5274695925453834 0.00022684285434204545 A
219 3.5254323851039833 3.5000251427330706 3.535913615865553 0.0002280722398522727 A
220 4.109705251931091 4.083494285937702 4.133973323318892 0.0003621101149712122 A
221 2.7853312117649542 2.7684252255738446 2.8040098528406054 0.001520311404484848 M
222 2.7410098277811574 2.7244389630817842 2.759612927433557 0.001504541466284848 M
223 4.056857531496699 4.030789177343311 4.080747316358592 0.0003548207625818182 A
224 3.5000504413890945 3.474657175604993 3.5105159152995755 0.00022490559844545456 A
225 3.524321073418382 3.49871493494643 3.534946859374766 0.0002273792575159091 A
226 4.122793902271486 4.096267159140977 4.147272655174754 0.00036676826070606064 A
227 2.7961288027353235 2.7800191795726095 2.8143031434431 0.0015337463839848482 M
228 2.7090949834301634 2.6932391746072093 2.7270003208863716 0.0014409495963833329 M
229 4.013329719920143 3.9872653345139217 4.037202982938277 0.0003524796219954546 A
230 3.4733420262951684 3.4479830807712473 3.4838076781204155 0.00022388195214772727 A
231 3.514855645762809 3.4891623282512234 3.5255511293663946 0.00022701571906704547 A
232 4.1266322306717775 4.099869891394961 4.151158444017725 0.00036597134363030307 A
233 2.802506116552637 2.7864299779621877 2.8206462515998516 0.0015324628047878783 M
234 2.6708742909985763 2.6559578553931527 2.6868743236123724 0.001417933282674242 M
235 3.957511367793265 3.9313102513956744 3.981226623336831 0.0003503078912636364 A
236 3.4361720612010394 3.410719586384274 3.4467029221137566 0.00022269578551249998 A
237 3.4952722973896915 3.469537470567074 3.506025775851918 0.00022810291909318184 A
238 4.119072199637565 4.091838283070411 4.143815689504061 0.0003606189555015152 A
239 2.8082796048327445 2.792935375554549 2.8261754310409812 0.001513519736893939 M
240 2.587639700164195 2.574461833737342 2.5976077065599172 0.0013049543261121207 M
241 3.8893085173893858 3.8629242806643482 3.9128685065320346 0.0003425654970545455 A
242 3.387323552738113 3.362012971202456 3.3977820480265573 0.00021876952483522726 A
243 3.4658365037121905 3.439921558792753 3.476834006335362 0.00022782668765795454 A
244 4.103268929212211 4.075437346783267 4.128373329222477 0.0003665134549257576 A
245 2.763364322486607 2.7495204776676823 2.7738449954625337 0.001407725002304545 M
246 2.19192458492868 2.1694496876242284 2.2126694073059685 0.0013175990684075752 M
247 3.8076429002261514 3.7810112669800744 3.8312029436709456 0.00034369905601363643 A
248 3.3288550704745314 3.3034643190782407 3.3394743778264524 0.00021958103563068183 A
249 3.4276723839497447 3.4016444153555616 3.4388249985441055 0.0002285033539 A
250 4.077282318388934 4.0488493096746785 4.10270145617534 0.00037244932178787885 A
251 2.3823584395599093 2.3591972083554476 2.4042643248131386 0.0014100612893060602 M
252 1.4170200427646886 1.409659789817132 1.426667742729749 0.00144270854800303 M
253 3.6922049691602803 3.6657208983104024 3.7166701797458126 0.000359617433309091 A
254 3.261043523842814 3.2356332391390135 3.2717345991152063 0.00022016424714772727 A
255 3.38083961868479 3.3544842558484924 3.392370617235145 0.00023391462026250002 A
256 4.019185515907664 3.9904246150909186 4.045915799997709 0.00039260273703181826 A
257 1.5714477030265352 1.5637969036569668 1.5807357944952074 0.0015768934382575754 M
258 0.5117427174050518 0.5003791517031652 0.5223368043515889 0.0011387453974454542 M
259 3.3941173685318486 3.3720443413092265 3.4202735943613725 0.000815038125569697 M
260 3.184309970576417 3.1588534888953235 3.1951202270577816 0.00022359688089772727 A
261 3.3267111244154046 3.299987418232949 3.338641785157925 0.00024173104047386362 A
262 3.7601246829947734 3.7347132573295916 3.7889527157984477 0.0009222863471757577 M
263 0.5779367906812295 0.5647123787115856 0.5905477762399416 0.0013148695628393936 M
264 0.0918398677412108 0.08981695985423163 0.09290159730184504 0.0003207463300530302 F
265 2.351322994285049 2.331820598078845 2.3639429941438626 0.0012602809598318185 M
266 3.0957403630022973 3.0702637253720475 3.106880932402018 0.00023246251919545454 A
267 3.2610474192972947 3.2340607685746385 3.273513838947245 0.0002523925192 A
268 2.644965951481991 2.6234829296446045 2.659118659872113 0.001517624001636364 M
269 0.1050126367647456 0.10279445595653988 0.10585734201251999 0.0003844544674590908 F
270 0.01961687250206167 0.019271299299635645 0.01967032656109234 5.798548138136362e-05 F
271 0.8244980430251747 0.8138212337586599 0.834263525421105 0.0008782652683348485 M
272 2.948271134178742 2.923621992663774 2.961290961189295 0.0002928452778159091 M
273 3.133073005263277 3.1067015310791 3.1475402304028397 0.0003347192471181818 M
274 0.938972188382227 0.9268720201995718 0.9495837831326578 0.0010575345129030303 M
275 0.02326335599851998 0.022884070323074737 0.0233741731342713 9.010578334409088e-05 F
276 0.0026276995169234557 0.00255878006725838 0.0026276995169234557 1.1105919127075754e-05 F
277 0.04985602452182076 0.048714596294607046 0.050648966367657665 0.0002852174989015152 F
278 2.112935381953196 2.093966011937411 2.122446646518177 0.0005175332572136364 M
279 2.23813864684132 2.218446470510622 2.2479974302481684 0.0006782155403943182 M
280 0.05969031215290833 0.05813488880458149 0.060730299757227095 0.00030165541002878795 F
281 0.0032490215238592103 0.00312807462023364 0.003270574689163285 1.8776531315606055e-05 F
282 2.3692994216533445e-05 2.314785060289856e-05 2.397443805743634e-05 3.6666546376818174e-07 F
283 0.0005374851537583423 0.0005217610237909693 0.0005374851537583423 4.882858351212122e-06 F
284 0.7078109480895253 0.7013243925645465 0.7114426931549697 0.0003566878187159091 M
285 0.7321028363755828 0.7256285881951707 0.7356726119499514 0.00036593111014999996 M
286 0.0006840896209226229 0.0006653916702140296 0.0006890320865481635 5.734561579424243e-06 F
287 3.1215858667929334e-05 3.067819355702993e-05 3.227300753880881e-05 4.770082040924242e-07 F
288 0.10547765932575646 0.10490772348643242 0.10586923308298367 0.00019492386070595234 M
289 0.13207736036380036 0.1313456841429999 0.13268174067068947 4.598462907535715e-05 A
290 0.11274805928590498 0.11208530621621751 0.11296969157609632 3.195527970410713e-05 A
291 0.11387816847514985 0.11320694221817704 0.11410503892519686 3.210706833910714e-05 A
292 0.13498000278408284 0.1342317014054856 0.1356003179543661 4.646427528273811e-05 A
293 0.10810881789722449 0.10759685806496808 0.10854296506881561 0.000197269731647619 M
294 0.10225290865334491 0.10172847445383688 0.10277618032979957 0.00017771651332023806 M
295 0.12897538266736508 0.12829545009074544 0.12955383024498102 4.491958852142858e-05 A
296 0.11145189497272118 0.11080449236306561 0.11168218587075883 3.158994171357143e-05 A
297 0.11455373412078704 0.11387148963973309 0.11479993088017612 3.2930258489285706e-05 A
298 0.1375890028901333 0.13682292926427064 0.13822757425324858 4.7682063273333345e-05 A
299 0.11072349079440712 0.11018659885743917 0.1112121128666422 0.00020226018209166662 M
300 0.09950863430488262 0.09918658267962878 0.0998900381345086 0.00018128364255238092 M
301 0.12539362845883803 0.12466757378346462 0.12597141437630135 4.35937433654762e-05 A
302 0.10981310375581359 0.10915445008530814 0.11004610855015726 3.1146909071875e-05 A
303 0.11520548644158009 0.11450720074194824 0.1154521203664811 3.311458682473213e-05 A
304 0.13997259303080878 0.13916831420160675 0.14063190571603826 4.856436345142858e-05 A
305 0.11375375802537542 0.11329816089266105 0.11407262071320261 0.00021706174502142853 M
306 0.09537555497112575 0.09486839392312331 0.09582668995296405 0.0001645388812535714 M
307 0.12115978105073756 0.12045358496810088 0.12171358650155432 4.2636703424047624e-05 A
308 0.10776483309715564 0.10710572922738856 0.10800955557681464 3.137002389589285e-05 A
309 0.11548307933799686 0.11479125767445467 0.11573649524474565 3.358050353142856e-05 A
310 0.14213797451633856 0.14132505265953924 0.14280365122985472 4.955894855642858e-05 A
311 0.11583880786729596 0.11536048875269382 0.11638443259001997 0.00019991439541071425 M
312 0.08571230208583078 0.08498334581148924 0.08650225202532158 0.00010497470222023807 M
313 0.11660831642166784 0.11592295421271773 0.1171273314615048 4.1029234509523816e-05 A
314 0.10536267049679345 0.1047019788708451 0.10563139157563352 3.1195920416607136e-05 A
315 0.11546374557405935 0.11475227761016728 0.11574298275498078 3.4606405876517854e-05 A
316 0.14418840797714547 0.1433242760800416 0.14488851136820238 5.176729990714287e-05 A
317 0.11090972237671644 0.11002096855575434 0.11183738087262937 0.00014039337860714284 M
318 0.06652459844326222 0.06611769374260303 0.06702232534927381 0.00010583277551738093 M
319 0.11133823007034281 0.11065951954725224 0.11184029115724206 4.03861290054762e-05 A
320 0.10266779336077911 0.10201727758963092 0.10293937334959798 3.121041233e-05 A
321 0.11533461968181641 0.11459424271391976 0.11564470262289238 3.530863680874999e-05 A
322 0.14592848072216127 0.14500874010051465 0.14667845252005707 5.4190461359880964e-05 A
323 0.0919959830342076 0.09146169253028544 0.09265594904966265 0.00013230067513928567 M
324 0.04111910505281399 0.040866654072089545 0.04122565381929733 0.0001159692413167857 M
325 0.10494308653562047 0.10428134020504902 0.10545061309074373 4.174006945107144e-05 A
326 0.09969973616204102 0.09904490779801786 0.09998758678267747 3.123864990151785e-05 A
327 0.11502009720559611 0.11427329645189677 0.11535058943363531 3.634016447241071e-05 A
328 0.146449903116574 0.14553173045300385 0.14723627110957588 5.807392835952382e-05 A
329 0.06070236434678988 0.06040886676969426 0.060984779907385656 0.00015183901944761902 M
330 0.014071552217374949 0.013755485662814506 0.014384147742253921 7.529193012440475e-05 M
331 0.09360632400252203 0.09304121754141843 0.09419780887783158 5.911604253738097e-05 M
332 0.09634495638249412 0.09569059314390428 0.09664750227384775 3.1807025712678564e-05 A
333 0.11437198643484824 0.11360015655254799 0.11473709852941585 3.851948075214285e-05 A
334 0.14005608384654394 0.13919721607742566 0.14101767179074828 0.00011651795173928574 M
335 0.021832454532364088 0.021409227081429106 0.02236332319196615 0.00013612611574404757 M
336 0.0024664038972890636 0.0024079128911360975 0.0025134368888226153 1.1067971714476188e-05 F
337 0.06293542874145809 0.06251640653275886 0.06320731908364317 9.480200170404765e-05 M
338 0.09246772815545673 0.09182273486226318 0.09280152591345507 3.333698808866071e-05 A
339 0.11334621689962379 0.11257067880893154 0.11374701914986866 4.203743182303571e-05 A
340 0.09970861925798728 0.09912908062835361 0.10007579326081473 0.00017050455433333337 M
341 0.0042760244947769996 0.004156024956651424 0.004357257033618368 1.9010850957142854e-05 F
342 0.00043556806968105867 0.0004241603232707694 0.0004396903238060771 1.9494338956904756e-06 F
343 0.021280275084966518 0.021036593455816897 0.021496769711713555 6.007422831178572e-05 M
344 0.08704988988719514 0.08640967287384271 0.08741119374170024 3.817591319178571e-05 M
345 0.11021108063326854 0.1094256062168886 0.11061977437934199 5.032611143089285e-05 M
346 0.035347044364495726 0.03493089204056484 0.03572124979642357 0.0001154731418334524 M
347 0.0008730828121679517 0.0008499101701996702 0.000879786818215729 4.634787527261904e-06 F
348 4.422746967640779e-05 4.262874420847146e-05 4.5032041974911785e-05 3.620948943130952e-07 F
349 0.0011741546316774581 0.0011397239016556443 0.0012027536152135316 8.68131581634524e-06 F
350 0.06250099926953379 0.06202167200681346 0.06275820457476561 5.532483686401784e-05 M
351 0.07781096076693686 0.07743932339378778 0.07829596200165062 7.425400506187499e-05 M
352 0.0022619757736654835 0.0022100105548215204 0.0023111847286302273 2.134336518821429e-05 F
353 0.00010858499357030531 0.00010519029598811648 0.00011122819783878328 9.248347296178569e-07 F
354 1.3460641036115128e-07 1.047345372835717e-07 1.8556767594554145e-07 8.202310061142856e-09 F
355 7.985622320421465e-06 7.470996924529894e-06 8.636057886839958e-06 1.4578503265238098e-07 F
356 0.021525766650479 0.021354605883108158 0.02163748507727475 4.2150981223303565e-05 M
357 0.024497816791833417 0.024289268637879995 0.024608571594250256 4.973619963303571e-05 M
358 2.301830055079209e-05 2.137888408118845e-05 2.5012186031808214e-05 4.2343528347619057e-07 F
359 4.71322612771117e-07 8.910849728636275e-08 6.358522554691025e-07 2.859934971333333e-08 F
360 0.023749692462733125 0.023618952344525997 0.023849896166243854 3.906277572019607e-05 M
361 0.02569502246048539 0.025579357480655287 0.025776167076148757 1.143354967784314e-05 A
362 0.021791679042833082 0.02169201225734359 0.02183543591963326 8.354566077389706e-06 A
363 0.02212900391443545 0.022026885134040147 0.022174191874350522 8.478121055698529e-06 A
364 0.026609361657968962 0.026487357531229584 0.026694553207106928 1.1772749835980393e-05 A
365 0.024680821827701222 0.024533908302443078 0.024827925729344044 4.079919025617646e-05 M
366 0.02274597243282386 0.022627099573227113 0.022857736339656664 3.7239545958872546e-05 M
367 0.024769532003887217 0.02465352607875547 0.02484809986269871 1.1009363118333336e-05 A
368 0.021427006151019407 0.02132470425197901 0.021472723108156306 8.24527332547794e-06 A
369 0.022393631365974935 0.0222900215295638 0.022440144410300743 8.635393144448528e-06 A
370 0.02743933123296185 0.02731199172740479 0.027527331556396053 1.2230750284754904e-05 A
371 0.025742150068360437 0.025596356571140247 0.025881449215223975 4.186098713166666e-05 M
372 0.021534926171216023 0.02143738270204149 0.021657579660402538 3.4362696164313724e-05 M
373 0.023697651956260928 0.02359238820619397 0.023769023292882004 1.0553667400931373e-05 A
374 0.020992818690575555 0.020890909346181943 0.021040180678181655 8.113096618713234e-06 A
375 0.02265162188146428 0.022545722013288392 0.022699251040651014 8.782859136213233e-06 A
376 0.02824669289032587 0.02811865672816142 0.028337315338418118 1.2716129206960786e-05 A
377 0.026774007987761708 0.026648402631851215 0.026883193236560177 4.466523255068627e-05 M
378 0.019733330325142236 0.019630079438681766 0.01986244500009124 2.8218803000735292e-05 M
379 0.022592214683802937 0.022486450935386402 0.02265858061415315 1.010459258397059e-05 A
380 0.020481784878559194 0.020383498849491484 0.0205314672718409 8.134983824999998e-06 A
381 0.022853914369215036 0.022742709988519783 0.02290687462195823 8.971596204522058e-06 A
382 0.029065460453950094 0.028926597451405366 0.029165676087669512 1.3229653754950982e-05 A
383 0.02673248212147833 0.026591975036867357 0.026903815953986377 3.6979901536568624e-05 M
384 0.016474740476374417 0.016397476654187067 0.01658401271767202 2.0381772983921564e-05 M
385 0.021381404085432768 0.021276951039199445 0.021447577939692403 9.824933742058826e-06 A
386 0.019951710479266856 0.01985423691622749 0.020002895782105817 8.015168050514705e-06 A
387 0.023037385126908557 0.022925370548816108 0.023091463842504347 9.358964836066174e-06 A
388 0.029870078311962648 0.02972261793961841 0.02997484854765123 1.3893756361176472e-05 A
389 0.024550773315566016 0.024440602352580554 0.02471268459242035 3.0815793576519604e-05 M
390 0.012193197771440345 0.012157814615329054 0.012257013794511907 1.8641196804411763e-05 M
391 0.020059962980354513 0.01996023561625254 0.020121263501661046 9.656032326274512e-06 A
392 0.019348358625519944 0.019248869822266538 0.019401621533787827 8.149901146433822e-06 A
393 0.023184672409439704 0.023067851083545747 0.02324846290727087 9.957646894742646e-06 A
394 0.030578664129048087 0.03042200943399832 0.030695628936248005 1.4896175661274514e-05 A
395 0.02024587836688825 0.020162566742311365 0.020316405322844237 2.8905351965931367e-05 M
396 0.007261553180642942 0.007208573870147296 0.007283570740485764 1.743737190196078e-05 M
397 0.01854018054326873 0.01844225749584509 0.018601537129491474 9.524105119019611e-06 A
398 0.018698435146599048 0.018602008878510785 0.018754655002969373 8.333108167683823e-06 A
399 0.023301753592344352 0.023183100055498895 0.023364685136359264 1.0315568121066176e-05 A
400 0.03108364472151946 0.030920767440064202 0.03121468191943952 1.630980071401961e-05 A
401 0.013330100685593451 0.013249029743845097 0.013358057363397789 3.477799558009803e-05 M
402 0.0022887446373261234 0.002248747002973192 0.002341688362862341 1.099013318730392e-05 M
403 0.01622191899748957 0.016144510587338387 0.01629695040893693 1.302042799397059e-05 M
404 0.017983563522433656 0.017887519773439983 0.01804138262034736 8.484661262242646e-06 A
405 0.02335209668457347 0.02322384019223613 0.023425833957178302 1.1111492227022059e-05 A
406 0.030067292551563537 0.029941296121535205 0.030241513303974628 2.5966143705539224e-05 M
407 0.004818402975759936 0.004715117600299969 0.004886432754030886 2.544598665598039e-05 M
408 0.0003881185326495731 0.00037765093836356235 0.0003952928529698113 1.9224013905392154e-06 F
409 0.010652905654130383 0.010603529887818035 0.010689461974949107 1.6408837684656866e-05 M
410 0.01717397724642233 0.017077349186736004 0.01723305120175112 8.81515564930147e-06 A
411 0.02331267038181447 0.02317981681098095 0.02339271114985858 1.228019634360294e-05 A
412 0.021539335983589432 0.021398979436922944 0.021581847077563856 3.545233128710785e-05 M
413 0.0009001653701513569 0.0008829980795623029 0.0009153188702330239 5.315955811029411e-06 F
414 5.8054123350672474e-05 5.717963659661928e-05 5.9193528707232746e-05 3.86808259642647e-07 F
415 0.0034716447744634186 0.003436754692216783 0.003507548931756755 1.1162078643921571e-05 M
416 0.0160067142733001 0.01591488577767561 0.016063634838831033 1.0452264598272057e-05 M
417 0.022800132227439575 0.022672551658063297 0.022880530776002814 1.5287931991617647e-05 M
418 0.0075101858251339715 0.007427148690656915 0.007577534528372499 2.6093639926519614e-05 M
419 0.00016634278650843188 0.00016228839589255874 0.00016831812467629534 1.1343699301666665e-06 F
420 4.3803061445380875e-06 4.033598260090313e-06 4.752531566305902e-06 5.035713335098039e-08 F
421 0.00016421723617538123 0.0001594318178909867 0.00016809836174794062 9.511115189607845e-07 F
422 0.01150150850072052 0.011441056291953548 0.011564084597641064 1.4478393070147057e-05 M
423 0.015887338101452948 0.015792825580011976 0.015935250068496946 2.3281917239007352e-05 M
424 0.000440885496246048 0.0004275987081495929 0.00045052996745124674 3.2386174368382356e-06 F
425 1.737452405540636e-05 1.6040043606334166e-05 1.8661761775906047e-05 2.1229608481617643e-07 F
426 -1.3238774120719512e-10 -1.6239559343554245e-10 -4.3957307295535133e-11 1.3334550126715684e-10 F
427 7.783161175306596e-07 6.987902551198351e-07 8.495389315165989e-07 2.2805521780980397e-08 F
428 0.004050469287762221 0.004014765754800374 0.00407424182509729 1.7073067071764704e-05 M
429 0.004823907847151192 0.0047933051638259635 0.004844945624608174 1.9974677558198528e-05 M
430 3.3180940900677563e-06 3.0925118458161532e-06 3.6560217026193594e-06 1.0630086550686276e-07 F
431 6.303976562177237e-10 -6.588837667750702e-10 6.303976562177237e-10 9.660523716225489e-10 F
432 0.006177729852971424 0.006157044655712983 0.006207709951643737 8.9243044623e-06 M
433 0.005616363539766611 0.005599266885070642 0.005626202325195998 4.048185360766667e-06 A
434 0.004732731631070475 0.004712521174566503 0.004744489165351035 2.975622273525e-06 A
435 0.004829860944746058 0.004809498382968002 0.004842286073301314 3.040866203075e-06 A
436 0.005891779687439204 0.005872971678957523 0.0059028176067060355 4.272150817700001e-06 A
437 0.006499898177459168 0.006488395252130679 0.006529619664107587 9.295633171233331e-06 M
438 0.005744842228426212 0.0057257149200902495 0.005773960461320439 7.9787347669e-06 M
439 0.005322688825343504 0.005306424006369459 0.0053325590893387636 3.842962080266668e-06 A
440 0.004616430921541459 0.004596359762871386 0.004628360634338547 2.9282912048749997e-06 A
441 0.004929661631458901 0.004908752446904964 0.004942034219821961 3.1142671633e-06 A
442 0.006154485975484398 0.006135205582585919 0.006165762982887242 4.485893685300001e-06 A
443 0.00681346943889311 0.0067789033834141236 0.006851854116508068 9.889173447933333e-06 M
444 0.005106338779227231 0.0050872343656776335 0.005114163757619867 6.818054687399999e-06 M
445 0.005030469941577752 0.005014705653957691 0.005039713088213032 3.628190041066668e-06 A
446 0.004498300939452975 0.004478318036294516 0.0045104359398303985 2.854046947475e-06 A
447 0.005013924967863218 0.004993092442810011 0.0050262368359146594 3.2311701088000002e-06 A
448 0.006428261103660699 0.006407380501885898 0.006439608162434307 4.742952085633334e-06 A
449 0.006828216571886505 0.006807841264839578 0.006857301712666332 9.559538666533333e-06 M
450 0.004324791844853162 0.004310880099755207 0.004344811462430468 5.9123346624333335e-06 M
451 0.004723584693534078 0.004708306047780012 0.00473336196171264 3.4384495627000007e-06 A
452 0.004379135863298317 0.004358864759096635 0.004391991330703248 2.816567595925e-06 A
453 0.005086150893340069 0.005065041179596117 0.00509839963935302 3.3126605482e-06 A
454 0.0066861663530786136 0.006664196207397341 0.00669968962486928 4.996986079400001e-06 A
455 0.006557585072965094 0.006535471849053715 0.006589930268059565 8.991153444133333e-06 M
456 0.00346234978989287 0.0034525138759945143 0.0034831760333400947 5.060635921833333e-06 M
457 0.004410593029304284 0.004396129535136693 0.0044196727360188886 3.308707819430001e-06 A
458 0.004250394996855362 0.00422984677591648 0.004263657596269573 2.8188744685750002e-06 A
459 0.005164362819374403 0.005142281518728561 0.005177518223804745 3.466966282625e-06 A
460 0.006931265466351221 0.006907213432761117 0.00694538045795085 5.381981657266668e-06 A
461 0.0059366038509530115 0.005902589734975775 0.0059513687104749205 8.988112884066665e-06 M
462 0.0024719617339473148 0.002465961278416012 0.0024803097684038215 4.301292427799999e-06 M
463 0.004069673243156054 0.004055107788880227 0.004079192457963248 3.1958239206266675e-06 A
464 0.004108693309072829 0.004088273309586223 0.004122585110421826 2.8655732180750003e-06 A
465 0.005236734612381782 0.005214556845675212 0.005249790434534291 3.6883360859500002e-06 A
466 0.007151329510699674 0.007125333902436856 0.007169148787542721 5.833100758566668e-06 A
467 0.0048782146150530585 0.004859083780923025 0.004889516382540151 9.609229165366666e-06 M
468 0.001411879344236029 0.001397937132074197 0.0014147571085885804 4.330236974e-06 M
469 0.0036978905183636364 0.003684956080844086 0.003706726089029583 3.156706481230001e-06 A
470 0.00395669920170813 0.003936202314841491 0.003970490171894001 2.89912677175e-06 A
471 0.005299391031064087 0.0052774898992648395 0.005312530830609301 3.980480153000001e-06 A
472 0.0073606316498559775 0.007332824883664052 0.007380803869452725 6.431852540500001e-06 A
473 0.0031309713798769526 0.003120637147433806 0.0031477420916350297 9.177918804833332e-06 M
474 0.00045193234610428124 0.00043024472836781055 0.0004539911887089526 2.2576090148166665e-06 M
475 0.0031892698923717483 0.003174736229217702 0.003198664061095005 3.4776296460000006e-06 M
476 0.0037859231709495463 0.003765404626224797 0.0038006637008229554 3.0418167834e-06 A
477 0.005320993777118287 0.0052991721457696615 0.0053367172537573775 4.376470129225e-06 A
478 0.007189313212242693 0.007166694780313975 0.0072168932256295075 8.85280003516667e-06 M
479 0.0010998497065573753 0.0010846142093534526 0.0011285082527502377 6.428221102499999e-06 M
480 6.230453518638588e-05 6.069728079306691e-05 6.362206198693716e-05 3.9871988826666665e-07 F
481 0.0020448927389417637 0.0020167815029716843 0.002050957707174913 4.186804718400001e-06 M
482 0.0035889804793718698 0.0035699865391300343 0.003602353409771635 3.297916659125e-06 A
483 0.005311352486256707 0.005290431430688823 0.005327689145155995 5.032768459575e-06 A
484 0.005062423244039566 0.005024983848864923 0.0050790455692133534 1.1477208194166668e-05 M
485 0.00018836951579438257 0.00018391978324763287 0.0001897044224778309 1.2581619899433331e-06 F
486 7.541477603841694e-06 7.042159060290716e-06 8.158518064884571e-06 7.598434280499999e-08 F
487 0.0006495629204469078 0.0006446109307166581 0.0006606940127094328 2.533719027173334e-06 M
488 0.003311311729007278 0.0032946902140064418 0.0033221778686366114 4.611425680825e-06 M
489 0.005167953620628341 0.005145731744233593 0.005186181208058929 7.581762428375e-06 M
490 0.0017596718928924236 0.0017174518550532162 0.0017993805628353432 6.817430640066669e-06 M
491 2.8428223291640907e-05 2.6562890309612716e-05 2.9858457915416988e-05 2.9448689060666663e-07 F
492 3.3502322925188796e-07 2.521578959338998e-07 3.8507600840784544e-07 1.0971429542399998e-08 F
493 2.2639635448274733e-05 2.1925951380129392e-05 2.3414675789064516e-05 1.9517536236266673e-07 F
494 0.0023488146997587174 0.0023405631563054277 0.0023593615795898452 8.83053329255e-06 M
495 0.0034904455504501763 0.0034618693836438795 0.003514495117060388 1.3089365811475002e-05 M
496 7.744142172480584e-05 7.489196513150439e-05 7.986548283790685e-05 7.027691914400002e-07 F
497 1.6568948062489768e-06 1.493834778543792e-06 2.033852964192739e-06 6.089795564333332e-08 F
498 -1.0499084381605877e-23 -1.7651867713405737e-17 -8.687901588199036e-24 2.7360824515266666e-23 F
499 -6.561586331896089e-10 -1.6513151670018942e-09 -1.536306246421884e-12 3.4447831488333344e-10 F
500 0.0008050913435202071 0.0008014467011703832 0.0008119072859703763 7.168491334775e-06 M
501 0.0009921222001673831 0.0009490004445975052 0.0009970832898680924 8.75585117445e-06 M
502 -9.081414962835189e-09 -1.1090406545103627e-08 -2.598263577761674e-12 4.0734319488333336e-09 F
503 -1.9474636629632026e-16 -4.0591828211137345e-16 -1.6213947450629994e-16 6.646236565933333e-17 F


==> anc/CC_N3LO_EW.dat <==
# bin      val      val_down      val_up      err      region
0 0.012515649323833998 0.011084299387289193 0.014077681487968069 0.00018561466993083332 M
1 0.10272609425082695 0.10054135478600437 0.1052186342482342 0.00041938484573000016 A
2 0.15014416618121634 0.14793580155265004 0.15168577491183627 7.9216923203125e-05 A
3 0.14912867546969774 0.14690544533402922 0.15070378358492056 8.053507805e-05 A
4 0.10105284747585304 0.09843467058051635 0.10343742898065864 0.0003935371249491668 A
5 0.012354222604999408 0.010988254761603915 0.013942398394574396 0.00018563843578999997 M
6 0.012956639963142618 0.011497873730504734 0.014734207681769529 0.00019970008216999997 M
7 0.10481807452854565 0.10288022844184012 0.10745467616652662 0.00042180378556000013 A
8 0.1505719551925642 0.14833490012522582 0.15218214329514723 7.9289595396875e-05 A
9 0.1481876951147376 0.14597961624701752 0.14972107468158022 8.2314234320625e-05 A
10 0.09972717605879368 0.09770261880989846 0.10235732550516553 0.00039988941658833344 A
11 0.012306743323088795 0.010952642326174598 0.013905952109674862 0.00018461848897499998 M
12 0.012873629850013822 0.011491226918340577 0.014550816594772047 0.00019408186915666664 M
13 0.1055969052411013 0.10363377270392667 0.1080039559471887 0.00038810830258083345 A
14 0.15126103715817407 0.14904910645777483 0.15275934680806638 7.9729070161875e-05 A
15 0.14696797878241316 0.14479506165361272 0.14850638485190484 7.6548970709375e-05 A
16 0.09893785734113143 0.09707495938993468 0.1015501715609446 0.00039356967855500014 A
17 0.011653880070399551 0.010389671845333735 0.013274825107796902 0.00016975241620499997 M
18 0.013158812245538075 0.011781085245371912 0.014917398162613033 0.00019616124075249998 M
19 0.10831904335672234 0.10585692803763608 0.11072055533235485 0.0003935266987875001 A
20 0.1516877971391989 0.1494607769700672 0.1533301858477409 7.755821819312502e-05 A
21 0.14552539340946977 0.14337271924086706 0.14709900543079324 7.939215183812507e-05 A
22 0.09670222226760329 0.09473582163489534 0.0987637659841434 0.0003674363028716668 A
23 0.011926408413194933 0.010618723705848952 0.01367225139362132 0.00016751415162749998 M
24 0.013393411549356098 0.011951041818847857 0.015049419630306886 0.00019593641874666664 M
25 0.10910033150184072 0.10717019537407114 0.11131407914948369 0.00040943256901333346 A
26 0.15238447968143112 0.1501997934768087 0.15404298178455758 7.7817478773125e-05 A
27 0.14409507266838747 0.14202094366720294 0.1456636524722397 7.2362199253125e-05 A
28 0.09471954572315629 0.09308399344531272 0.09701299656539235 0.0003547233736666668 A
29 0.011382488325468414 0.010134196884421449 0.01289396542467223 0.00016052463789833333 M
30 0.013525104957906237 0.012031104205792155 0.015305429846746424 0.0002204382920658333 M
31 0.11074697518612096 0.10872399647075306 0.11296089880588711 0.0004061616470183335 A
32 0.15282671849072366 0.1506674119841992 0.15456681280585768 7.656218706e-05 A
33 0.14216135039909678 0.1401477191770737 0.14377687962910368 7.387263313562501e-05 A
34 0.09207443109596704 0.08977404850349295 0.09399810604370588 0.0003682604467600001 A
35 0.010871859021151606 0.009628964004912222 0.0123131660995882 0.00016147264047999997 M
36 0.013368947776933704 0.012041782465750007 0.01501302284873817 0.00021251675728166665 M
37 0.112301966079066 0.11028789224897662 0.11429467450020549 0.00041128777481666675 A
38 0.15326979227033113 0.15112542860268272 0.15510438361361711 7.8788638894375e-05 A
39 0.1404251706808934 0.1384792576962257 0.1419997763962835 7.079936050437501e-05 A
40 0.08941753967888422 0.087893283379009 0.09144999394917179 0.0003467592254941667 A
41 0.010353428111197077 0.009194044755252921 0.01176389351284085 0.00014710919507416665 M
42 0.009175022194567551 0.008621526598954276 0.009925781091108801 0.00011245558832916665 M
43 0.11365397255865921 0.11212968834720702 0.11598807356538507 0.0004227186123008335 M
44 0.15399462551206752 0.1519131751888717 0.15584905396685003 7.656628389937501e-05 A
45 0.1384227948489657 0.13660508407244448 0.14005678953890482 6.855026604875e-05 A
46 0.08644837618588913 0.08508476456596957 0.08825302944299757 0.00033791849769666674 M
47 0.007261610512088987 0.006776462778200445 0.007962161268469641 7.794299757749998e-05 M
48 0.004352955117617106 0.004262695453349514 0.004359920439906311 2.9948619004083327e-05 F
49 0.09325182067039607 0.09219737896680168 0.09408468022945983 0.00036860948917500014 M
50 0.15453994290911194 0.15247960885053735 0.1565203351108579 7.677085020875e-05 A
51 0.13593200399461314 0.13417253345176547 0.13760640693224918 6.6528308705e-05 A
52 0.06932166210185194 0.06811541121834588 0.07033044326114787 0.0002859305648491668 M
53 0.0033875349542180533 0.0033085765679210072 0.0033993349446816827 1.8074881941416666e-05 F
54 0.0018666393409358102 0.0018420572940662412 0.0018780291320754036 1.3596647471749997e-05 F
55 0.03762777806226863 0.03739048653937512 0.038069862375200256 0.00018854794336833338 M
56 0.15367861769094812 0.15166761424716424 0.15572572859702155 8.881098228500006e-05 M
57 0.13210688499565262 0.13041048912571793 0.13372895077464036 7.4301522629375e-05 M
58 0.027769953194877125 0.02760229146274186 0.02795096933117874 0.00014226859417666672 M
59 0.0013047297884357832 0.001269890118187639 0.0013047297884357832 8.974619832833332e-06 F
60 0.00045561481245787525 0.00044069863626373907 0.00045831345720005507 3.9390271480999996e-06 F
61 0.002398086157345386 0.0023301977029591262 0.002438469705860808 2.579294299941667e-05 F
62 0.11352548157377734 0.11212782546317238 0.11495234601459332 0.00011868331838125 M
63 0.09919498668531325 0.09787789725897701 0.10039912188844612 9.853933078375e-05 M
64 0.0016481358397608889 0.0015912536500658804 0.0016481358397608889 1.6565692988333338e-05 F
65 0.00027626909021368867 0.00026923440224492804 0.00027820827259099004 2.235142048883333e-06 F
66 1.5837256935147506e-05 1.5052230568152283e-05 1.6695938281582803e-05 2.934676505533333e-07 F
67 9.974667459257588e-05 9.368293459285442e-05 0.0001008658334505318 9.036700057666671e-07 F
68 0.03818909685114073 0.03762419846664618 0.03857854946120565 6.311418007624999e-05 M
69 0.03532482729684805 0.034808612851196345 0.03568125572451331 5.54044985146875e-05 M
70 5.3041053321160044e-05 5.0226144543367614e-05 5.548972370715577e-05 5.719285678483335e-07 F
71 7.721201306791458e-06 7.299396217781672e-06 8.215954846879575e-06 1.394495298033333e-07 F
72 0.07661986710662731 0.07522949782917825 0.07849663952911688 0.00022761395843571425 M
73 0.1929241127689169 0.19133727625662553 0.19474519663901727 6.95391764204762e-05 A
74 0.17243041051449096 0.17084746049821403 0.17337883823747685 4.753981948392856e-05 A
75 0.1711276407605435 0.16956766575400412 0.17204990109377022 4.6933184952142854e-05 A
76 0.18960641900883174 0.18804295192653 0.19140935051438843 6.848157462404763e-05 A
77 0.0750473735087125 0.07377741267692106 0.07728269685030777 0.00021777859783095235 M
78 0.07883012264975205 0.07729861068797061 0.08103664795716435 0.00023488933787380948 M
79 0.1962833537576535 0.19468609313031127 0.1981664494546403 7.118880607809526e-05 A
80 0.17338513191757435 0.17178236647435796 0.17435320277482153 4.779302205249999e-05 A
81 0.16957045430339523 0.1680175663230061 0.17047906025103687 4.625386180205356e-05 A
82 0.18597812874424333 0.18445304337727736 0.1877664796552952 6.705101598726192e-05 A
83 0.07340397107886569 0.0722824400296335 0.07557874041441039 0.00021153994752857137 M
84 0.07951010581789894 0.07829613051437537 0.08164760851185797 0.00023831998038690468 M
85 0.19906454014174169 0.19744447429544615 0.20099053408157308 7.241672782988097e-05 A
86 0.17406755740526472 0.17247204627061413 0.1750099701116094 4.8387761683928565e-05 A
87 0.16753672834020736 0.16599180457040147 0.168437339397383 4.605995409660714e-05 A
88 0.18184262138537524 0.18036600608359749 0.1835977180629826 6.55835208507143e-05 A
89 0.07174326426207114 0.07062583775979024 0.07389022727756923 0.0001994929543595238 M
90 0.08124264574539225 0.07987406781745199 0.08346765049810398 0.00023900857432380948 M
91 0.20177699710711916 0.2001352675451173 0.20376881186046364 7.423709966928574e-05 A
92 0.17460284636229528 0.17298367680380577 0.1755581439290177 4.815471475687499e-05 A
93 0.16498993550236543 0.16346379639711758 0.16587278283807885 4.5919763121071426e-05 A
94 0.17710552688596404 0.1757158516005742 0.17879552959276326 6.373377591083334e-05 A
95 0.06988047737310035 0.06872575462917217 0.07160317482721036 0.00019612225823690472 M
96 0.08235290458014673 0.08104925660163866 0.08449541170298909 0.00024085546153928566 M
97 0.20458697279126828 0.2029666349289422 0.20661619733651404 7.53362484357143e-05 A
98 0.17474870496512213 0.17311321331209928 0.17573093350643995 4.9303397798392844e-05 A
99 0.16221994842504908 0.16068555472865953 0.16310063130331776 4.4744736552589276e-05 A
100 0.17173045391184621 0.17040919581209174 0.17340278744345408 6.183248381059525e-05 A
101 0.06707486405231658 0.06570179163818637 0.06866596010663378 0.0001953399100785714 M
102 0.08267326659779668 0.08174221484186746 0.08433611409721142 0.0002471310200880952 M
103 0.207281278334752 0.20566995055522785 0.20939970463862875 7.916106886809525e-05 A
104 0.17483069407745824 0.1731519512476015 0.17586788103933182 5.0475353744732136e-05 A
105 0.15891556466202797 0.15736639371771918 0.15981208794776147 4.564475391107142e-05 A
106 0.16564183688802955 0.16439306662272815 0.1672830731019161 6.179648757107145e-05 A
107 0.06348058287384445 0.06254832421925559 0.06484516583116132 0.00017630376360952378 M
108 0.06638625114508018 0.06560034262332161 0.06714983493783248 0.00020985664970476185 M
109 0.21007416422265407 0.20847398285538724 0.2122682087200442 8.237842024869049e-05 A
110 0.17468319383752298 0.1729917573102358 0.1757168457044884 5.164973295785714e-05 A
111 0.1550182485963448 0.15347910216428892 0.15589674441880244 4.5346544330803565e-05 A
112 0.15886395344050408 0.15766026488597493 0.16047562293603782 6.060789305630953e-05 A
113 0.04818027498197197 0.04755767729554653 0.04874806097456256 0.00014188041157023806 M
114 0.026622446197438723 0.026200299308686156 0.026991531818958067 0.00014727490301904759 M
115 0.2027434939771085 0.20105565440948364 0.20487545648973118 0.00012900373576547623 M
116 0.1743045737857876 0.17258714998755884 0.17540575837077665 5.406312259285714e-05 A
117 0.15077550126885353 0.1492335449569272 0.15164388585504437 4.533469202348213e-05 A
118 0.1442194920722936 0.14307915199842522 0.14572806085487533 8.006165548071431e-05 M
119 0.01822914470965752 0.01793854265513771 0.018486381474708758 8.800838635892855e-05 M
120 0.005282917789457688 0.005130939615841936 0.005305828612102181 2.705039918654761e-05 F
121 0.14604564956973845 0.14466070358994512 0.14730949262570778 0.0001750757530916667 M
122 0.17373865851838347 0.17196328713761647 0.1748526015979016 5.6488693278749985e-05 A
123 0.14602588530534752 0.14449945538166428 0.1468804438056508 4.623280544401785e-05 A
124 0.09875213164134392 0.09786487083993747 0.09961147026555589 0.00011701241569619051 M
125 0.0033396191915882325 0.0032659182228101298 0.0033751857117597867 1.94939476147619e-05 F
126 0.0016266238365613857 0.0016051775149636606 0.0016451251854958447 1.0649087219095237e-05 F
127 0.0530369389974156 0.0523779613620296 0.053608816219002375 0.00014108005430714287 M
128 0.170176552187566 0.1684150028280031 0.17141410017334818 6.706884731642856e-05 M
129 0.1387389601992747 0.1372671294593978 0.13965749504743646 5.090192631437499e-05 M
130 0.034402355818877746 0.03398417543370565 0.03477361489171041 8.238132600297621e-05 M
131 0.0009160565135659796 0.0008965567960557127 0.0009184604945263093 4.444569249309523e-06 F
132 0.0003071884058379406 0.0002997426982347493 0.00030824335694379357 2.558534118761904e-06 F
133 0.0034830107047251883 0.0033814757906487293 0.0035095969891636744 3.346267995619048e-05 F
134 0.1228685056407793 0.12149665614606872 0.12368602753375155 0.00010079573342767855 M
135 0.10123226756173584 0.10007479400826617 0.10179245887752944 6.734882523714284e-05 M
136 0.001976582258692771 0.0019159808553978065 0.0020126892045286946 1.4763530633571431e-05 F
137 0.00013725781952776805 0.00013568205863763726 0.00013959055279847983 8.926975097428569e-07 F
138 6.278334506966348e-06 5.837842130768973e-06 6.97843724278867e-06 1.326857427380952e-07 F
139 6.718065212491214e-05 6.474977378701611e-05 6.973200258599383e-05 8.662417023809526e-07 F
140 0.03986100078002629 0.039403230811582576 0.040104050331306304 5.6525484860267846e-05 M
141 0.03548544592405315 0.03508103241963776 0.03573939010402694 5.207229334830357e-05 M
142 2.513217022131618e-05 2.3871399641662725e-05 2.5966166656304152e-05 3.018061726142858e-07 F
143 1.806757640292139e-06 1.6207154369823582e-06 2.0510210517649916e-06 3.550747757714285e-08 F
144 2.257353812140921 2.242815538781064 2.2788698415784414 0.0013376864945363633 M
145 3.5574021858214033 3.5363173692200434 3.5818667334035434 0.00033640698786515153 A
146 3.0686504623958837 3.0471342645804307 3.0804056444439403 0.00021168336795000228 A
147 3.0688604210410464 3.047372058208545 3.0805014755485076 0.0002108158488625 A
148 3.5573505798519047 3.5361736756553848 3.5818738548727187 0.0003351677968924277 A
149 2.256112452856352 2.2419628920434564 2.2777523983405557 0.0013097324092303027 M
150 2.2506568515984195 2.23652197423718 2.2714387568598573 0.0012761901474681815 M
151 3.550094162115226 3.528833656144 3.574633282647429 0.00033711498425757584 A
152 3.0611344993884098 3.0396027086152815 3.07289204661988 0.00021056578764886376 A
153 3.061002366812582 3.0394238643522833 3.0727850727782537 0.00021046780728863635 A
154 3.548034039264658 3.5268247211214456 3.572570692319247 0.00034007055309090916 A
155 2.251697428355202 2.2379155249937797 2.2731366027956055 0.0013180285755772724 M
156 2.2412715902232367 2.228073296752227 2.2618809506251147 0.0012931353608757572 M
157 3.5336186137457117 3.512204401041767 3.558203623082513 0.0003337640561212122 A
158 3.046118069796122 3.024625680631738 3.0578122956958294 0.00020915371960227272 A
159 3.044694711714726 3.023116127622137 3.056476529368296 0.00020997354990341124 A
160 3.5304895857498924 3.509095923912209 3.554982797264915 0.00033769964432424246 A
161 2.2418346533336613 2.228421249604146 2.263008420593771 0.001283608726992424 M
162 2.2287469873675527 2.2159363962511884 2.24857061875002 0.0013061071599712118 M
163 3.5083059753942756 3.486563154860979 3.5329601594344378 0.00033565801545454613 A
164 3.021406898716297 2.9998076801344933 3.033208341417898 0.00020773014982727292 A
165 3.02023389254437 2.9985505642212233 3.0321227487982223 0.0002079879318352273 A
166 3.5033996735637647 3.4817747330944875 3.527926733034712 0.0003384995494757624 A
167 2.2276963478344776 2.215224417619198 2.2483249848396163 0.0012825141062318176 M
168 2.1930621139649746 2.180893598961606 2.208029192610834 0.0012786769943712117 M
169 3.4719641585398664 3.4498892986856524 3.496574422562557 0.0003305823785893973 A
170 2.988967386902549 2.9671736211026074 3.0009510151974075 0.00020640862991704606 A
171 2.9863217519981706 2.9646614289686006 2.998172813125509 0.00020604088396818188 A
172 3.4673027122957447 3.4452181581604457 3.4919690136308796 0.00033196189730454797 A
173 2.190553692840002 2.1783487279225837 2.204372466812735 0.0012063121487666663 M
174 1.9292567526255042 1.909620802477172 1.9479312878114245 0.0012628952492212118 M
175 3.427364757405552 3.4047074391460823 3.452284575165001 0.0003349311711424243 A
176 2.947594279724779 2.9257464097452344 2.9596216503574966 0.00020805082426136377 A
177 2.9445868543210016 2.9227109425832034 2.956657813939786 0.00020788328002045457 A
178 3.4202024794243084 3.397805791484846 3.4448838541815756 0.0003317547950318182 A
179 1.9239982507280655 1.903856532126686 1.9426278236038987 0.0011374569179454543 M
180 1.2774501741608957 1.2709583628372934 1.2869525642812374 0.0013269230865863633 M
181 3.357724334574378 3.3351181534767402 3.3831971432893706 0.0003506965928954546 A
182 2.898628672090276 2.8766637881496253 2.910741865462469 0.0002090582488579574 A
183 2.894027444442236 2.8721028001029194 2.9061717461427268 0.00020942996329090995 A
184 3.349230796805016 3.326653389501707 3.3745666453905905 0.0003452354482287879 A
185 1.2756126243880181 1.2693109646261995 1.2848210288890427 0.0012926511757681827 M
186 0.4658934195543293 0.455939388687532 0.47548113424651145 0.0010429349916287877 M
187 3.118882236364861 3.0995488131844775 3.1456842369467806 0.0007559621707469698 M
188 2.842417114723221 2.820298760109328 2.854719538253421 0.0002133757360079546 A
189 2.8370271201052795 2.8149398148174707 2.8492600588721517 0.0002137917158420455 A
190 3.1083611657389234 3.089150920348306 3.1347603327463256 0.0007660827522424245 M
191 0.4654443177205156 0.45520258838584327 0.4754567530134724 0.0011270814450318179 M
192 0.08351650308507202 0.0817596403580979 0.08417434067426688 0.0003337436762621211 F
193 2.1770912948240664 2.160145996850967 2.19096425666383 0.0011294186935287883 M
194 2.777174188040823 2.75493092431801 2.789759497068809 0.00022326130138068187 A
195 2.7703764126993 2.7480597797386452 2.783033944099603 0.00022287196219772726 A
196 2.166121362168397 2.149295899396714 2.1813854185387904 0.0012056811771833337 M
197 0.08258169464190007 0.0808897825155429 0.08332408367111079 0.00036748454651666656 F
198 0.01896910155651497 0.018620070886907845 0.01898744483716625 8.26209887590909e-05 F
199 0.7691574781011642 0.7595241788679628 0.7784214349768096 0.0008132334036333336 M
200 2.659345967003158 2.637768594905131 2.6735992867175136 0.00027951434118522885 M
201 2.6520113964097245 2.6302073427007713 2.6661803210245556 0.0002831978731875016 M
202 0.7657299395136916 0.7561245321072797 0.7750961167740817 0.0008956298654757577 M
203 0.01880583306732416 0.018478697581333473 0.01886436576853756 7.578409122999999e-05 F
204 0.0027631351724147035 0.00268894790524615 0.002769130262608511 1.5101590230999995e-05 F
205 0.04783543040488298 0.04654897295154652 0.04842359956613702 0.0002712963496045455 F
206 1.9051680741222736 1.8884842725810707 1.914854267327969 0.0004698853183670454 M
207 1.900294064412713 1.8836021777998304 1.90991927155184 0.0005221891219068185 M
208 0.04772412262588126 0.046440539208005886 0.04824711857590067 0.00022426580604090912 F
209 0.0026930677408473175 0.00261630704310823 0.0027034840282569345 1.3976239516287876e-05 F
210 3.077155960613294e-05 2.957593538273755e-05 3.122294867788111e-05 4.1015191433030294e-07 F
211 0.0005750264833981865 0.000565681404122717 0.0005756969935011442 5.3651976651666675e-06 F
212 0.6312491040909061 0.6255810993177163 0.6349015694087081 0.0003129264082375 M
213 0.6303577860491775 0.6247429228572907 0.633818249922223 0.0003123972939477274 M
214 0.0005689926763723337 0.0005534966522267702 0.0005742726759824556 5.6284084991969705e-06 F
215 2.806959906133421e-05 2.718973995062292e-05 2.8507972420319763e-05 4.06589767390909e-07 F
216 2.8016236657240525 2.7870110468122515 2.8227235182170305 0.0015180852641363644 M
217 4.129844607700525 4.1061779172931665 4.156255157128794 0.00035695672978787885 A
218 3.550739398511399 3.527253302538358 3.563139227880488 0.00022684285434204556 A
219 3.5591997717126196 3.5357033089847762 3.571591782117259 0.00022807223985227452 A
220 4.151669160528818 4.1278327870148965 4.178311824396086 0.0003621101149712122 A
221 2.8208333875917724 2.805936346766817 2.841520974033578 0.001520311404484848 M
222 2.7762537313800966 2.7616771973145884 2.7968511616663605 0.0015045414662848483 M
223 4.098594761190942 4.074888172541712 4.124846311556993 0.00035482076258181827 A
224 3.5336866281634127 3.510196717877436 3.546055457572018 0.00022490559844545575 A
225 3.558004509481564 3.5343044001816084 3.570536324609945 0.00022737925751590914 A
226 4.164719156538 4.14056481857202 4.191570314605798 0.00036676826070606064 A
227 2.8315407817509297 2.817435000028717 2.8517189638992075 0.0015337463839848482 M
228 2.744115815238649 2.7302417141883026 2.7640028604674654 0.0014409495963833329 M
229 4.05476023214393 4.031040256160821 4.080977904585177 0.00035247962199545514 A
230 3.50668229126085 3.4832099560431784 3.5190345533923466 0.00022388195214773622 A
231 3.5483156104706497 3.5245156766598096 3.5609044777749808 0.0002270157190670505 A
232 4.168261070542081 4.143854363364091 4.195142915986853 0.0003659713436303031 A
233 2.837774725854304 2.823694315908006 2.8579105895456696 0.0015324628047878783 M
234 2.70539842041297 2.6924355859092333 2.723352054128453 0.0014179332826742433 M
235 3.9984893210822046 3.974607005362518 4.024523377303675 0.0003503078912636637 A
236 3.469230901191153 3.445649111814416 3.481632447543899 0.00022269578551250104 A
237 3.5284772930465094 3.504621422107704 3.541109727392548 0.0002281029190931822 A
238 4.160389538252414 4.135493627005188 4.187471033438837 0.0003606189555015152 A
239 2.843253410499563 2.8298882279472317 2.8631282834336638 0.0015135197368939392 M
240 2.621002107799498 2.609712104656001 2.632857977478576 0.0013049543261121207 M
241 3.9295930902448406 3.9054884181966343 3.95543264406432 0.000342565497054546 A
242 3.419879016370272 3.396410635947185 3.4321797127712865 0.00021876952483522742 A
243 3.4986365089307134 3.4745776028866113 3.5114900504292206 0.00022782668765795454 A
244 4.144163648690847 4.118646157026298 4.1715821394655075 0.0003665134549257576 A
245 2.797225791237516 2.785298049844763 2.809622567639614 0.001407725002304545 M
246 2.2180162677559525 2.1970178085595964 2.240237528241336 0.0013175990684075752 M
247 3.8471503625760004 3.8227543200104326 3.8729459967013034 0.00034369905601363643 A
248 3.360852016210668 3.3372718613305246 3.373281920078736 0.0002195810356306819 A
249 3.4599098834761084 3.435706123505244 3.4728867066937883 0.0002285033539 A
250 4.11755813109454 4.091404191350528 4.1452563378511895 0.00037244932178787885 A
251 2.408989579599909 2.3873353125218078 2.4324024289794988 0.0014100612893060602 M
252 1.4323468078769614 1.4258538435682935 1.4428617964809103 0.00144270854800303 M
253 3.730869761584674 3.7065735976381142 3.7575228790735244 0.000359617433309091 A
254 3.292333382090996 3.2686936822674553 3.3047950422436476 0.00022016424714773336 A
255 3.4124255836955855 3.387857561397329 3.4257439227839814 0.00023391462026251287 A
256 4.0587865121111495 4.032266494732257 4.087757679639047 0.00039260273703181826 A
257 1.5871797167133535 1.5804191375981878 1.5973580284364286 0.0015768934382575756 M
258 0.5148521026754761 0.5036644863340196 0.5256221389824434 0.0011387453974454542 M
259 3.430991008436394 3.4110045329896637 3.4592337860418096 0.0008150381255696996 M
260 3.214799464220849 3.1910682775546912 3.227335015717149 0.00022359688089772727 A
261 3.357612258747677 3.332637140903259 3.371291507828235 0.00024173104047386373 A
262 3.798052258554925 3.7747870232399543 3.8290264817088104 0.0009222863471757578 M
263 0.5811226213786538 0.5680784845518114 0.5939138820801673 0.001314869562839394 M
264 0.0918398677412108 0.08981695985423163 0.09290159730184504 0.0003207463300530302 F
265 2.3752038829797457 2.3570528236864368 2.3891752197514537 0.0012602809598318185 M
266 3.1254533589555926 3.101658077021008 3.138275284050979 0.00023246251919545465 A
267 3.291120162441726 3.2658352242643027 3.3052882946369095 0.00025239251920000107 A
268 2.669624719330021 2.6495370518969676 2.6851727821244764 0.001517624001636364 M
269 0.1050126367647456 0.10279445595653988 0.10585734201251999 0.0003844544674590908 F
270 0.01961687250206167 0.019271299299635645 0.01967032656109234 5.798548138136362e-05 F
271 0.8312572015340384 0.8209628696748723 0.8414051613373176 0.0008782652683348485 M
272 2.9769395454666965 2.9539126502132786 2.9915816187387994 0.0002928452778159117 M
273 3.1622772210437318 3.1375583124445625 3.1783970117683022 0.00033471924711818234 M
274 0.9459578451068784 0.9342529710823895 0.9569647340154754 0.0010575345129030303 M
275 0.02326335599851998 0.022884070323074737 0.0233741731342713 9.010578334409088e-05 F
276 0.0026276995169234557 0.00255878006725838 0.0026276995169234557 1.1105919127075754e-05 F
277 0.04985602452182076 0.048714596294607046 0.050648966367657665 0.0002852174989015152 F
278 2.132738855938878 2.1148900960370014 2.1433707306177676 0.0005175332572136367 M
279 2.2581919906732515 2.2396345637270296 2.269185523464577 0.0006782155403943182 M
280 0.05969031215290833 0.05813488880458149 0.060730299757227095 0.00030165541002878795 F
281 0.0032490215238592103 0.00312807462023364 0.003270574689163285 1.8776531315606055e-05 F
282 2.3692994216533445e-05 2.314785060289856e-05 2.397443805743634e-05 3.6666546376818174e-07 F
283 0.0005374851537583423 0.0005217610237909693 0.0005374851537583423 4.882858351212122e-06 F
284 0.7141986835196048 0.7080735878542999 0.718191888444723 0.0003566878187159091 M
285 0.7385065192477873 0.7323946333376539 0.7424386570924344 0.00036593111014999996 M
286 0.0006840896209226229 0.0006653916702140296 0.0006890320865481635 5.734561579424243e-06 F
287 3.1215858667929334e-05 3.067819355702993e-05 3.227300753880881e-05 4.770082040924242e-07 F
288 0.10644085237354098 0.10592542029814107 0.10688692989469234 0.00019492386070595234 M
289 0.1330982404462063 0.13242433229914174 0.13376038882683133 4.598462907535715e-05 A
290 0.11358408721607374 0.11296864207603208 0.11385302743591087 3.195527970410716e-05 A
291 0.1147102261541936 0.11408608316408425 0.11498417987110404 3.210706833910714e-05 A
292 0.13600124407932332 0.13531073121424722 0.13667934776312773 4.646427528273811e-05 A
293 0.10906762274104354 0.10860991835942295 0.10955602536327047 0.000197269731647619 M
294 0.10319637250723301 0.10272532566478862 0.1037730315407513 0.00017771651332023806 M
295 0.12998978436616748 0.12936725327395737 0.13062563342819294 4.491958852142858e-05 A
296 0.11227581176826402 0.1116750317610252 0.11255272526871839 3.158994171357169e-05 A
297 0.1153765251014558 0.11474083951684783 0.11566928075729085 3.293025848928571e-05 A
298 0.1386145141734321 0.13790647068494954 0.13931111567392748 4.7682063273333345e-05 A
299 0.11167709741784403 0.11119416678219553 0.11221968079139856 0.00020226018209166662 M
300 0.10044276062162667 0.100173567974498 0.10087702342937781 0.00018128364255238092 M
301 0.12639971587267373 0.1257305922050738 0.12703443279791052 4.35937433654762e-05 A
302 0.11063082971901268 0.11001844833312908 0.11091010679797819 3.1146909071875e-05 A
303 0.11602643140679794 0.11537460014398108 0.11631951976851396 3.3114586824732153e-05 A
304 0.14098820002927784 0.14024139088822565 0.14170498240265716 4.856436345142858e-05 A
305 0.11470376022645756 0.11430192043326541 0.11507638025380697 0.00021706174502142853 M
306 0.09629524167267337 0.09584012251490324 0.09679841854474398 0.0001645388812535714 M
307 0.12214271252427684 0.12149213713482376 0.1227521386682772 4.2636703424047644e-05 A
308 0.10856901571255742 0.10795541775619222 0.1088592441056183 3.137002389589286e-05 A
309 0.11629046526398613 0.11564433077811515 0.11658956834840613 3.358050353142857e-05 A
310 0.14313074883199925 0.14237400464078337 0.14385260321109886 4.955894855642858e-05 A
311 0.11677349134866857 0.1163480627402113 0.11737200657753746 0.00019991439541071425 M
312 0.08651042158853911 0.08582662813701791 0.08734553435085025 0.00010497470222023807 M
313 0.11756251622940475 0.11693114888802243 0.11813552613680951 4.1029234509523816e-05 A
314 0.10614939058496935 0.10553321672839126 0.10646262943317969 3.1195920416607136e-05 A
315 0.11625368776677006 0.1155869199000021 0.1165776250448156 3.4606405876517854e-05 A
316 0.1451795517726157 0.1443715052755959 0.14593574056375672 5.176729990714287e-05 A
317 0.11173885172748788 0.11089701546941826 0.1127134277862933 0.00014039337860714284 M
318 0.06713277628578722 0.06676028626620274 0.06766491787287353 0.00010583277551738093 M
319 0.11227660305907018 0.11165099181858765 0.11283176342857747 4.03861290054762e-05 A
320 0.10343194333384073 0.10282466816729427 0.10374676392726133 3.121041233e-05 A
321 0.11610832256278605 0.11541172676551639 0.11646218667448902 3.530863680874999e-05 A
322 0.1468989445763839 0.14603411914845585 0.14770383156799827 5.419046135988097e-05 A
323 0.0926299895955826 0.0921315753306211 0.09332583184999829 0.00013230067513928567 M
324 0.04147861360152946 0.041246505966422986 0.041605505713630773 0.0001159692413167857 M
325 0.10584762894288713 0.10523706753930248 0.10640634042499719 4.174006945107144e-05 A
326 0.10043401356849994 0.0998207354238316 0.10076341440849121 3.1238649901517864e-05 A
327 0.11576517829517201 0.11506053910389674 0.11613783208563526 3.634016447241071e-05 A
328 0.14740521503872994 0.14654110017343697 0.14824564083000902 5.807392835952382e-05 A
329 0.06107477730153512 0.060802353285772215 0.061378266423463605 0.00015183901944761902 M
330 0.014143343995467092 0.01383133988937825 0.014460001968817665 7.529193012440475e-05 M
331 0.09446564493017798 0.09394916446890252 0.09510575580531568 5.911604253738097e-05 M
332 0.09705596187556823 0.09644183197922729 0.09739874110917075 3.1807025712678564e-05 A
333 0.11509570055960716 0.11436482315707736 0.11550176513394525 3.851948075214285e-05 A
334 0.14094884917543324 0.14014049990916064 0.14196095562248326 0.00011651795173928575 M
335 0.021906179976334327 0.021487124393336516 0.022441220503873555 0.00013612611574404757 M
336 0.0024664038972890636 0.0024079128911360975 0.0025134368888226153 1.1067971714476188e-05 F
337 0.06348299767483787 0.06309496049862591 0.06378587304951022 9.480200170404765e-05 M
338 0.09314963431851654 0.09254322773710973 0.0935220187883016 3.333698808866071e-05 A
339 0.11404718335165505 0.11331131052859333 0.11448765086953046 4.203743182303571e-05 A
340 0.10028684015243729 0.09974002104377565 0.10068673367623678 0.00017050455433333337 M
341 0.0042760244947769996 0.004156024956651424 0.004357257033618368 1.9010850957142854e-05 F
342 0.00043556806968105867 0.0004241603232707694 0.0004396903238060771 1.9494338956904756e-06 F
343 0.02143311967641414 0.0211980869941693 0.021658263250065958 6.007422831178572e-05 M
344 0.08769600638265496 0.08709235086755779 0.08809387173541532 3.817591319178571e-05 M
345 0.1108782555450748 0.1101305342499127 0.1113247024123661 5.032611143089287e-05 M
346 0.03550621437003501 0.035099068926319546 0.035889426682178274 0.0001154731418334524 M
347 0.0008730828121679517 0.0008499101701996702 0.000879786818215729 4.634787527261904e-06 F
348 4.422746967640779e-05 4.262874420847146e-05 4.5032041974911785e-05 3.620948943130952e-07 F
349 0.0011741546316774581 0.0011397239016556443 0.0012027536152135316 8.68131581634524e-06 F
350 0.0629352504253463 0.06248049593392516 0.06321702850187731 5.532483686401784e-05 M
351 0.07825741004100739 0.07791103568848956 0.0787676742963524 7.425400506187499e-05 M
352 0.0022619757736654835 0.0022100105548215204 0.0023111847286302273 2.134336518821429e-05 F
353 0.00010858499357030531 0.00010519029598811648 0.00011122819783878328 9.248347296178569e-07 F
354 1.3460641036115128e-07 1.047345372835717e-07 1.8556767594554145e-07 8.202310061142856e-09 F
355 7.985622320421465e-06 7.470996924529894e-06 8.636057886839958e-06 1.4578503265238098e-07 F
356 0.021661069375220072 0.021497564921175563 0.021780444115342155 4.2150981223303565e-05 M
357 0.024634669245315564 0.02443386509847908 0.02475316805484934 4.973619963303571e-05 M
358 2.301830055079209e-05 2.137888408118845e-05 2.5012186031808214e-05 4.2343528347619057e-07 F
359 4.71322612771117e-07 8.910849728636275e-08 6.358522554691025e-07 2.859934971333333e-08 F
360 0.023853990628260085 0.02372915238258482 0.023960096204302683 3.906277572019607e-05 M
361 0.025812008104028034 0.025702962937238356 0.025899772532731822 1.143354967784314e-05 A
362 0.02189016682141948 0.021796073118756774 0.021939496781046446 8.354566077389706e-06 A
363 0.022227498902079198 0.02213095361244631 0.022278260352756686 8.478121055698529e-06 A
364 0.026726253751472886 0.026610864144100726 0.02681805981997806 1.1772749835980393e-05 A
365 0.024785667753292398 0.02464468709641404 0.024938704523315005 4.079919025617646e-05 M
366 0.022849952344810135 0.02273696334887788 0.022967600115307435 3.7239545958872546e-05 M
367 0.024886185424037706 0.024776780512573416 0.02497135429651666 1.1009363118333336e-05 A
368 0.021523849037988894 0.021427027143046593 0.02157504599922389 8.24527332547794e-06 A
369 0.0224909872365981 0.02239288643225616 0.022543009312993106 8.635393144448528e-06 A
370 0.02755477250155401 0.027433965418199254 0.027649305247190514 1.2230750284754904e-05 A
371 0.025846449980700632 0.025706558454858426 0.025991651098942158 4.186098713166666e-05 M
372 0.02163805649795573 0.021546348817354392 0.021766545775715438 3.4362696164313724e-05 M
373 0.023811698791284457 0.023712888557246 0.023889523643934034 1.0553667400931373e-05 A
374 0.021088292249689892 0.020991785423866094 0.0211410567558658 8.113096618713234e-06 A
375 0.022747500262566486 0.02264702582043686 0.022800554847799474 8.782859136213233e-06 A
376 0.028360104591019494 0.028238486004828065 0.02845714461508476 1.2716129206960786e-05 A
377 0.026877546865522 0.026757800416674225 0.02699259102138318 4.466523255068627e-05 M
378 0.019830131692231943 0.019732358460403148 0.01996472402181262 2.8218803000735292e-05 M
379 0.022703079804483817 0.022603589529883266 0.022775719208650014 1.010459258397059e-05 A
380 0.02057392880491618 0.020480856882014165 0.02062882530436358 8.134983824999998e-06 A
381 0.02294613393348011 0.02284014793903822 0.023004312572476666 8.971596204522058e-06 A
382 0.029176904387342745 0.02904434761162387 0.029283426247888013 1.3229653754950982e-05 A
383 0.026829336691344016 0.02669431027192584 0.027006151189044855 3.6979901536568624e-05 M
384 0.016557513807948926 0.016484933842371347 0.016671469905856304 2.0381772983921564e-05 M
385 0.021488559950987668 0.02139017048464908 0.021560797385142036 9.824933742058826e-06 A
386 0.020039439331755095 0.019946930041118183 0.020095588906996514 8.015168050514705e-06 A
387 0.023125102211990177 0.023018051240423335 0.023184144534111575 9.358964836066174e-06 A
388 0.029977185384450395 0.02983578583096994 0.03008801643900276 1.3893756361176472e-05 A
389 0.02463341123324837 0.024527916464268773 0.02479999870410857 3.0815793576519604e-05 M
390 0.012256253476773189 0.01222443842498474 0.012323637604167593 1.8641196804411763e-05 M
391 0.0201619789313952 0.020068024297199043 0.020229052182607548 9.656032326274512e-06 A
392 0.019430157054477294 0.0193352969414657 0.01948804865298699 8.149901146433822e-06 A
393 0.023266937468700365 0.023154771238043513 0.023335383061768633 9.957646894742646e-06 A
394 0.03068164942648436 0.030530822313301002 0.030804441815550695 1.4896175661274514e-05 A
395 0.020308606662397564 0.020228844615153767 0.02038268319568664 2.8905351965931367e-05 M
396 0.007298673199233922 0.007247794382232074 0.007322791252570543 1.743737190196078e-05 M
397 0.018637324856780983 0.018544898870141185 0.018704178503787573 9.524105119019611e-06 A
398 0.01877475301433287 0.01868264531047815 0.01883529143493674 8.333108167683823e-06 A
399 0.023377955615770822 0.023263614087930137 0.023445199168790506 1.0315568121066176e-05 A
400 0.03118194850166701 0.03102463389120314 0.03131854837057845 1.630980071401961e-05 A
401 0.013367452669640706 0.013288495347509203 0.013397522967061891 3.477799558009803e-05 M
402 0.0022960067775235253 0.002256420082572424 0.0023493614424615734 1.099013318730392e-05 M
403 0.016311019842911625 0.01623865334149878 0.016391093163097323 1.302042799397059e-05 M
404 0.018053514875672996 0.017961429431872556 0.018115292278779928 8.484661262242646e-06 A
405 0.023421547381875678 0.02329722086434332 0.02349921462928549 1.1111492227022059e-05 A
406 0.030157118420445893 0.03003620492572643 0.030336422108165853 2.5966143705539224e-05 M
407 0.0048257356957398375 0.0047228652535475325 0.004894180407278449 2.544598665598039e-05 M
408 0.0003881185326495731 0.00037765093836356235 0.0003952928529698113 1.9224013905392154e-06 F
409 0.010707433254119597 0.010661143016138254 0.010747075103269324 1.6408837684656866e-05 M
410 0.017236634426041814 0.017143551919486286 0.0172992539345014 8.81515564930147e-06 A
411 0.02337524581136704 0.023245933167710717 0.02345882750658835 1.228019634360294e-05 A
412 0.021594406345904628 0.021457166040612333 0.021640033681253248 3.545233128710785e-05 M
413 0.0009001653701513569 0.0008829980795623029 0.0009153188702330239 5.315955811029411e-06 F
414 5.8054123350672474e-05 5.717963659661928e-05 5.9193528707232746e-05 3.86808259642647e-07 F
415 0.003485971743540526 0.0034518923749323697 0.003522686614472342 1.1162078643921571e-05 M
416 0.016060314451098998 0.015971519004190717 0.01612026806534614 1.0452264598272057e-05 M
417 0.022853350810205016 0.02272878169640153 0.02293676081434105 1.5287931991617647e-05 M
418 0.007524667313981864 0.007442449636882798 0.007592835474598381 2.6093639926519614e-05 M
419 0.00016634278650843188 0.00016228839589255874 0.00016831812467629534 1.1343699301666665e-06 F
420 4.3803061445380875e-06 4.033598260090313e-06 4.752531566305902e-06 5.035713335098039e-08 F
421 0.00016421723617538123 0.0001594318178909867 0.00016809836174794062 9.511115189607845e-07 F
422 0.011532510057686402 0.011473812119827047 0.011596840425514567 1.4478393070147057e-05 M
423 0.01591825227684442 0.01582548908168993 0.0159679135701749 2.3281917239007352e-05 M
424 0.000440885496246048 0.0004275987081495929 0.00045052996745124674 3.2386174368382356e-06 F
425 1.737452405540636e-05 1.6040043606334166e-05 1.8661761775906047e-05 2.1229608481617643e-07 F
426 -1.3238774120719512e-10 -1.6239559343554245e-10 -4.3957307295535133e-11 1.3334550126715684e-10 F
427 7.783161175306596e-07 6.987902551198351e-07 8.495389315165989e-07 2.2805521780980397e-08 F
428 0.004058012199810052 0.004022735494158162 0.004082211564455079 1.7073067071764704e-05 M
429 0.004831502785120825 0.0048013298730725665 0.004852970333854777 1.9974677558198528e-05 M
430 3.3180940900677563e-06 3.0925118458161532e-06 3.6560217026193594e-06 1.0630086550686276e-07 F
431 6.303976562177237e-10 -6.588837667750702e-10 6.303976562177237e-10 9.660523716225489e-10 F
432 0.006165322545078491 0.006143935261169937 0.006194600557100692 8.9243044623e-06 M
433 0.005623234961463678 0.00560652713676068 0.005633462576886037 4.048185360766667e-06 A
434 0.004741872715109801 0.004722179520942425 0.004754147511726956 2.975622273525e-06 A
435 0.004839004754673159 0.004819159609480262 0.004851947299813575 3.040866203075e-06 A
436 0.005898374129749037 0.005879939277954578 0.005909785205703091 4.272150817700001e-06 A
437 0.0064866250973442015 0.006474371094309331 0.006515595506286239 9.295633171233331e-06 M
438 0.0057338232740979786 0.005714072441239307 0.0057623179824694976 7.9787347669e-06 M
439 0.005329531666823571 0.005313654060586846 0.005339789143556151 3.842962080266668e-06 A
440 0.004625165988955234 0.004605589117544893 0.004637589989012054 2.9282912048749997e-06 A
441 0.0049382330197768 0.004917808860448549 0.004951090633365547 3.1142671633e-06 A
442 0.006160538434086697 0.006141600528891572 0.006172157929192895 4.485893685300001e-06 A
443 0.006800099629372277 0.006764777022604314 0.006837727755698258 9.889173447933333e-06 M
444 0.005097715033741597 0.005078122632255239 0.005105052024197472 6.818054687399999e-06 M
445 0.005036837940107918 0.005021433995504614 0.0050464414297599555 3.628190041066668e-06 A
446 0.0045059769073706 0.0044864283606936735 0.004518546264229556 2.854046947475e-06 A
447 0.005021307737181918 0.005000892977515389 0.005034037370620036 3.2311701088000002e-06 A
448 0.006433457402469132 0.006412870841275486 0.006445098501823895 4.742952085633334e-06 A
449 0.006816275890151705 0.006795224901215396 0.006844685349042149 9.559538666533333e-06 M
450 0.004318947970428762 0.004304705540684814 0.004338636903360074 5.9123346624333335e-06 M
451 0.004729334818168211 0.004714381552083688 0.004739437466016316 3.4384495627000007e-06 A
452 0.0043853536673283166 0.004365434407155988 0.0043985609787626015 2.816567595925e-06 A
453 0.005092036962977094 0.005071260321560311 0.005104618781317213 3.3126605482e-06 A
454 0.006690222020776681 0.006668481371306245 0.006703974788778182 4.996986079400001e-06 A
455 0.006547669206880761 0.0065249948783959975 0.006579453297401848 8.991153444133333e-06 M
456 0.0034591123997473935 0.003449093293135359 0.0034797554504809396 5.060635921833333e-06 M
457 0.004415430654619518 0.004401240904940367 0.004424784105822562 3.308707819430001e-06 A
458 0.0042547410789023875 0.004234438787718117 0.0042682496080712114 2.8188744685750002e-06 A
459 0.005168212620067628 0.005146349166330692 0.0051815858714068744 3.466966282625e-06 A
460 0.006933928870211188 0.006910027549435666 0.006948194574625399 5.381981657266668e-06 A
461 0.0059292224604279116 0.005894790657085158 0.0059435696325843045 8.988112884066665e-06 M
462 0.002470852355115058 0.002464789123671787 0.0024791376136595964 4.301292427799999e-06 M
463 0.00407349807250272 0.004059149052093646 0.0040832337211766665 3.1958239206266675e-06 A
464 0.004110829186561387 0.004090530048996153 0.004124841849831755 2.8655732180750003e-06 A
465 0.0052382206007587475 0.005216126920995992 0.005251360509855071 3.6883360859500002e-06 A
466 0.007152359868297835 0.007126422564408597 0.0071702374495144616 5.833100758566668e-06 A
467 0.0048735356816534256 0.00485414008286171 0.004884572684478836 9.609229165366666e-06 M
468 0.001411866977386421 0.001397924065427333 0.001414744041941717 4.330236974e-06 M
469 0.0037004865574456333 0.003687699020800823 0.00370946902898632 3.156706481230001e-06 A
470 0.00395635573233016 0.003935839409719114 0.003970127266771623 2.89912677175e-06 A
471 0.005298198742277377 0.005276230142978535 0.005311271074322997 3.980480153000001e-06 A
472 0.007359916381836964 0.007332069141101186 0.00738004812688986 6.431852540500001e-06 A
473 0.003128744166515476 0.003118283903769742 0.0031453888479709654 9.177918804833332e-06 M
474 0.00045200370068936393 0.0004303201206621242 0.00045406658100326626 2.2576090148166665e-06 M
475 0.0031903890499653848 0.003175918716069599 0.0031998465479469015 3.4776296460000006e-06 M
476 0.003782781216641371 0.0037620848795869664 0.003797343954185125 3.0418167834e-06 A
477 0.005316817703822912 0.005294759762927053 0.005332304870914769 4.376470129225e-06 A
478 0.007186719559685176 0.007163954361926886 0.007214152807242419 8.85280003516667e-06 M
479 0.0010994806978410986 0.0010842243197099262 0.0011281183631067114 6.428221102499999e-06 M
480 6.230453518638588e-05 6.069728079306691e-05 6.362206198693716e-05 3.9871988826666665e-07 F
481 0.0020441883981745872 0.002016037305996051 0.0020502135101992803 4.186804718400001e-06 M
482 0.0035826949257731946 0.003563345307788188 0.0035957121784297883 3.297916659125e-06 A
483 0.0053038575966723326 0.0052825124312196395 0.005319770145686811 5.032768459575e-06 A
484 0.00505924996419497 0.005021631004086887 0.005075692724435318 1.1477208194166668e-05 M
485 0.00018836951579438257 0.00018391978324763287 0.0001897044224778309 1.2581619899433331e-06 F
486 7.541477603841694e-06 7.042159060290716e-06 8.158518064884571e-06 7.598434280499999e-08 F
487 0.0006487104334778412 0.0006437102044578486 0.0006597932864506233 2.533719027173334e-06 M
488 0.0033016966990680034 0.003284531102770962 0.0033120187574011317 4.611425680825e-06 M
489 0.005156874618718191 0.005134025819915713 0.005174475283741049 7.581762428375e-06 M
490 0.001758147312051767 0.0017158410034546743 0.001797769711236801 6.817430640066669e-06 M
491 2.8428223291640907e-05 2.6562890309612716e-05 2.9858457915416988e-05 2.9448689060666663e-07 F
492 3.3502322925188796e-07 2.521578959338998e-07 3.8507600840784544e-07 1.0971429542399998e-08 F
493 2.2639635448274733e-05 2.1925951380129392e-05 2.3414675789064516e-05 1.9517536236266673e-07 F
494 0.0023388843599231176 0.0023300708928769083 0.0023488693161613254 8.83053329255e-06 M
495 0.003479692657649651 0.0034505080218224763 0.003503133755238986 1.3089365811475002e-05 M
496 7.744142172480584e-05 7.489196513150439e-05 7.986548283790685e-05 7.027691914400002e-07 F
497 1.6568948062489768e-06 1.493834778543792e-06 2.033852964192739e-06 6.089795564333332e-08 F
498 -1.0499084381605877e-23 -1.7651867713405737e-17 -8.687901588199036e-24 2.7360824515266666e-23 F
499 -6.561586331896089e-10 -1.6513151670018942e-09 -1.536306246421884e-12 3.4447831488333344e-10 F
500 0.0008007553906210821 0.0007968653916900996 0.0008073259764900929 7.168491334775e-06 M
501 0.000987717104739208 0.0009443460800515423 0.0009924289253221293 8.75585117445e-06 M
502 -9.081414962835189e-09 -1.1090406545103627e-08 -2.598263577761674e-12 4.0734319488333336e-09 F
503 -1.9474636629632026e-16 -4.0591828211137345e-16 -1.6213947450629994e-16 6.646236565933333e-17 F


==> anc/CC_NLO.dat <==
# bin      val      val_down      val_up      err      region
0 0.006436264936471048 0.005375775741897852 0.007291419614773781 5.8818846787333326e-05 M
1 0.10071812764344072 0.09398792303085138 0.1060230899525265 0.0001082135789666667 A
2 0.15924864806889952 0.15081648805829934 0.16483046221397202 4.26252154430625e-05 A
3 0.15833089985519966 0.14994841673547368 0.16387315641710143 4.23857258780625e-05 A
4 0.09935796331206176 0.09271085930408712 0.10459740756487935 0.00010456203587083336 A
5 0.006368202319589297 0.00532385752207482 0.007200219847012861 5.554421663108333e-05 M
6 0.006511243143064397 0.005414950378272407 0.007384560286561661 5.971202458991666e-05 M
7 0.10210049677143135 0.09532980926208269 0.10743744777429609 0.0001104170307966667 A
8 0.15982893266315995 0.1513723510803712 0.16543253519572326 4.28612020968125e-05 A
9 0.1572911113888882 0.14894384994012133 0.16281583411504524 4.2167188988874996e-05 A
10 0.09780757005400506 0.0912539660807928 0.10297327064419995 0.00010697961471583336 A
11 0.006280122889310921 0.005262710506122092 0.007086318113608815 5.636272675833332e-05 M
12 0.006556995033084708 0.005423879272050342 0.007453178390205553 6.056699541666666e-05 M
13 0.1037371268761624 0.09696147592738343 0.10907794056219548 0.00010764406594333337 A
14 0.16035462607027665 0.15189685575828954 0.1659470192464986 4.29585968308125e-05 A
15 0.1559547823923403 0.14766808929295464 0.1614316545698191 4.17868888903125e-05 A
16 0.09628569804036485 0.08986541322019145 0.10135414233994994 0.00010383767896250002 A
17 0.0059587062994602485 0.004946218614001482 0.006763528243811102 5.6760539491916654e-05 M
18 0.006746760495454255 0.005617771239156089 0.007646103685429881 6.332537114616665e-05 M
19 0.10536070987870565 0.09860610566718575 0.11068491745820358 0.00011268977509500003 A
20 0.1608374245078019 0.1523410225542413 0.166450248892705 4.3060770838187495e-05 A
21 0.1544183430195132 0.146191573551627 0.1598548639264822 4.136482260325e-05 A
22 0.09440959000107221 0.08813880805327336 0.0993520926407605 0.0001045574233141667 A
23 0.00601689435372125 0.005068141652300744 0.0067728587535385906 5.4023216689083324e-05 M
24 0.006841677339900298 0.00569111584991824 0.007762285883431284 6.277006249716666e-05 M
25 0.10720018348363292 0.10047609892934684 0.1125116709841632 0.00010863996357250003 A
26 0.1613911681486833 0.15285032710156288 0.16703065563893554 4.296387949725e-05 A
27 0.1527087792758673 0.14455239702402214 0.15808118404697513 4.0622753475625004e-05 A
28 0.09276746450961133 0.08672169221132614 0.09753889748072612 9.637922373833337e-05 A
29 0.005800960760336461 0.004885302704175321 0.006534340375003396 5.227361951366666e-05 M
30 0.006871969164682487 0.005689229871961548 0.007813964423095255 6.002125485066665e-05 M
31 0.10912937296742703 0.10244911234308547 0.1145188218409143 0.00010188837718416671 A
32 0.16169429116685116 0.15314201204872321 0.16732215285245947 4.2965069679625e-05 A
33 0.15062929431183886 0.1425724267961927 0.15591899362232794 3.9975917308875e-05 A
34 0.09044817335401627 0.08460213141243432 0.0950553809274524 9.136454642250004e-05 A
35 0.005528442886683697 0.00464073757034391 0.0062357699169490926 4.629068990583332e-05 M
36 0.0072062391519882 0.0060719333411808196 0.00810974604035131 5.757034465174999e-05 M
37 0.11116717982069789 0.10452883165822906 0.11664870511153591 9.870010294750003e-05 A
38 0.16212466710931706 0.15354022123946495 0.16774926771848647 4.360825727575e-05 A
39 0.14851198285489856 0.14054339184193937 0.15371869681037134 3.98631594205625e-05 A
40 0.08827142337263358 0.08269605211619686 0.09280833087860732 8.286670819533337e-05 A
41 0.005461047795310468 0.0046655135164726256 0.006094979250168146 4.147086076724999e-05 M
42 0.006477371967133359 0.0063816807021334285 0.006622132768491258 3.252187652699999e-05 M
43 0.11193913966113027 0.10544725309673572 0.11748073214342207 0.00010030599300583336 M
44 0.16257406637276448 0.1539208904504112 0.16823743116436463 4.47256930926875e-05 A
45 0.14602543918360308 0.13813153850179002 0.15116959066815955 4.00237369604375e-05 A
46 0.08483222045514761 0.07961435821055765 0.08922610587775825 7.804335900616668e-05 M
47 0.004862150334161965 0.004764472206402842 0.004998695725982688 2.3479278548166663e-05 M
48 0.0028037550976889748 0.0025175986834788814 0.003165783996066438 2.149976497158333e-06 F
49 0.09409107923643643 0.0903206899221568 0.09827402581667376 8.439941740833335e-05 M
50 0.1629748717128646 0.15426609046518985 0.16865186323704234 4.653498869675e-05 A
51 0.1432892787333171 0.13550679472595684 0.14832896227396425 4.0689209747812505e-05 A
52 0.0688001933715094 0.06574586902399991 0.07204006010422845 6.530818270925002e-05 M
53 0.0020843815651148193 0.0018713111217579044 0.002354061436837756 1.5718858031916664e-06 F
54 0.0012020454166186468 0.0010792363942893528 0.0013574597867191673 1.3257889154166663e-06 F
55 0.03873722173412644 0.037070335661735336 0.03995608409446692 4.704592105250002e-05 M
56 0.16203254612272464 0.1533850618154733 0.1677130851916882 4.98808131836875e-05 M
57 0.1392354326668687 0.13166466369483312 0.14416111783912924 4.244951497475e-05 M
58 0.028130480146484192 0.026919366375019894 0.029089689863084287 3.5414756069333345e-05 M
59 0.000821358805723346 0.0007372814654939816 0.0009278140790799932 9.025972230749998e-07 F
60 0.00030093542743601617 0.00026658101774411125 0.00034080607081560477 6.552175594591666e-07 F
61 0.0014943478313164632 0.0013422440718318673 0.0016866389590454787 1.6485282759583337e-06 F
62 0.11814882166840611 0.11153236013044229 0.12207037064791443 4.5711957858e-05 M
63 0.10291509892651904 0.09707294606401459 0.10637677731920225 3.944598532375e-05 M
64 0.0010102771726048668 0.0009072647018480185 0.001140536644672593 1.0953320081166671e-06 F
65 0.00018077006826998026 0.00015969273317772436 0.00020522994524707066 4.054780089391666e-07 F
66 1.041774193583493e-05 8.791377375746979e-06 1.24382818841021e-05 1.1996077849749997e-07 F
67 6.592425049367996e-05 5.763911950039705e-05 7.574020748857556e-05 2.6472843951916673e-07 F
68 0.039006350831991506 0.03675908303415361 0.040341321507889875 2.677426054075e-05 M
69 0.036214943908371294 0.0341168459281415 0.03746166135369367 2.486499361725e-05 M
70 3.5416381854310536e-05 3.1000839630704625e-05 4.0599497037062796e-05 1.3826724649500004e-07 F
71 5.111772392395929e-06 4.308214222588066e-06 6.112941720867087e-06 5.7275248435583326e-08 F
72 0.07172319864244316 0.06780349887743072 0.07521599191161527 0.00010643921459749998 M
73 0.19785898686809023 0.18951542422217696 0.20297134968601432 5.8283663064285726e-05 A
74 0.17154744742026537 0.16385147683406262 0.17626356757364678 4.055876285464285e-05 A
75 0.1702195178807902 0.16258147477345278 0.17489975445712053 4.0205370404375e-05 A
76 0.1944231811958161 0.1862013359069942 0.19946499584478947 5.721645611952382e-05 A
77 0.07018283986010868 0.0663447222915182 0.07359885705774782 0.00010565896742357141 M
78 0.07322579827466683 0.0692635640269826 0.07674897945605154 0.00011245079193726188 M
79 0.20123334986945599 0.19275069087063418 0.20643091988392842 5.9369059265952396e-05 A
80 0.1725142133366277 0.1647804668636688 0.17726294521004243 4.088197799776785e-05 A
81 0.16861646725364302 0.16105260224693752 0.17325873974345635 3.983491362383928e-05 A
82 0.19067936502351002 0.18258787558611736 0.19563800924397598 5.610150216285716e-05 A
83 0.068772133169989 0.06504331584439259 0.07210996318413995 0.00010505266253761902 M
84 0.07465605902651491 0.070669458165903 0.07824409069430024 0.00011051518935869045 M
85 0.20411148167437942 0.19553227377341123 0.20935507029809844 6.039957847738097e-05 A
86 0.17310379760714736 0.16538673769884546 0.177843738890906 4.1166178810535706e-05 A
87 0.16648224592125366 0.15900577036104152 0.17109459466606428 3.938680561571428e-05 A
88 0.18635594912256676 0.1784252186055499 0.19120882953204968 5.4870911054880966e-05 A
89 0.06724102946539584 0.06366187941766885 0.07051882008940062 9.914604388071426e-05 M
90 0.07589912159483651 0.07186123432283852 0.07954486278296634 0.0001196771773380952 M
91 0.20688554341428197 0.19820123097459777 0.2121837416517939 6.144852929535715e-05 A
92 0.1735902098527174 0.16585856445775687 0.1783672737235092 4.144649145151785e-05 A
93 0.16387197485448432 0.15652572385255964 0.16842565186558625 3.8855834441607134e-05 A
94 0.18135531043603093 0.17363563294872006 0.18605989677845672 5.347943216869049e-05 A
95 0.06550224925187918 0.062076794151681616 0.06869127668714044 9.957654210238093e-05 M
96 0.07754821817613024 0.0735245482772974 0.0812818815284806 0.00011354197246702378 M
97 0.20958901330544302 0.20081408349203445 0.21492389700126804 6.262721894940477e-05 A
98 0.1737373609830683 0.16602306693154573 0.17852933192772688 4.177415914589285e-05 A
99 0.16095930262230296 0.15373832342641958 0.16547228970643704 3.8322290472053566e-05 A
100 0.17568519327533896 0.16818798707302715 0.18023458666070363 5.197163782559525e-05 A
101 0.06306396571777086 0.05974641936980161 0.06619472431413638 9.407643796511903e-05 M
102 0.07946224963643957 0.07570347940298276 0.08315854691415538 0.0001038197946838095 M
103 0.2122492545619825 0.20336204747274755 0.21763285978272162 6.496400869428573e-05 A
104 0.1737189742848175 0.16600500313274588 0.17855271509543533 4.285683038526785e-05 A
105 0.15757884037952713 0.15049805008319972 0.16204935869683593 3.836161662392856e-05 A
106 0.16933031369981444 0.1620875654797094 0.17377782839322492 5.112893831869049e-05 A
107 0.061219922217938476 0.058353587456092794 0.06413878706132792 7.811073121869045e-05 M
108 0.06931199697421306 0.06729912694733772 0.07167302336639506 8.993487244499998e-05 M
109 0.21503744138473144 0.20602996990213066 0.2205324027780798 6.812406041916669e-05 A
110 0.17347042578642363 0.16578695664633905 0.17831866151630915 4.439494418419642e-05 A
111 0.15352587581568372 0.1466242925938989 0.15792749256517533 3.8651234253392854e-05 A
112 0.16211062715266103 0.1551317036236395 0.16646706912379838 5.052311723690477e-05 A
113 0.05017525123857674 0.04871746618517288 0.051968093957073046 6.642098433499999e-05 M
114 0.024839862721164185 0.023733476496790546 0.025839134642491463 5.469395277785713e-05 M
115 0.2082732041959728 0.19976220705679237 0.2137367208216401 7.671304923714287e-05 M
116 0.1730751171494155 0.16539640876753836 0.1779694646499213 4.6493310727767854e-05 A
117 0.1491193308597721 0.14241251233239083 0.15344106459506748 3.926661596633928e-05 A
118 0.1477054404945299 0.14146860133354708 0.15166162244117065 5.302080552857144e-05 M
119 0.017034861816433128 0.01625359908142918 0.01772661163177599 3.438528915249999e-05 M
120 0.0034500152002087184 0.003113536255653923 0.0038706044741436746 3.935645062095237e-06 F
121 0.14728566757065245 0.14094236101016114 0.15127397314182758 7.670776654607145e-05 M
122 0.17238268735428172 0.16474775484244106 0.1772846410552689 4.949914572535713e-05 A
123 0.14423681245974573 0.1377480868963152 0.14846140070765573 4.044547518955357e-05 A
124 0.09934323071358855 0.0949491000685495 0.10219948544020346 4.9850771180952395e-05 M
125 0.0021782437276380395 0.00196587166334307 0.0024436797271351093 2.450069558833333e-06 F
126 0.001076241304979271 0.0009638734012171236 0.001207570287036169 1.9504258735119045e-06 F
127 0.050480654225410475 0.04808779957419152 0.052072390516639096 4.60170292479762e-05 M
128 0.16934924897087972 0.1618800525570488 0.17417474150469509 5.414946239303571e-05 M
129 0.1372625775690387 0.13110680488597024 0.14130628570554016 4.2651191164285704e-05 M
130 0.03263997634534868 0.031123130363954442 0.033685334761733646 2.836028899785715e-05 M
131 0.0005905417870183496 0.0005260063370207795 0.0006651080651422783 1.0830935246761903e-06 F
132 0.00021206767059381382 0.00018463427524352774 0.0002452255208651566 8.747809827988093e-07 F
133 0.0022313133192258805 0.002013643519266987 0.0025034108700065037 2.558592122833334e-06 F
134 0.1208019214372627 0.11536624659149561 0.12439435131935682 5.0207048789196427e-05 M
135 0.09936777942675391 0.09486987608058653 0.10236782772262804 4.049496635223214e-05 M
136 0.0012876414168726518 0.0011620847580907328 0.0014445751052177692 1.431599057119048e-06 F
137 9.117857783480233e-05 7.89513661485162e-05 0.0001059644377733416 3.924275688809523e-07 F
138 4.469109827776232e-07 3.408387991042401e-07 5.662331382636087e-07 1.1574681560642854e-08 F
139 4.580113333269134e-05 3.945022842265982e-05 5.3648235005029134e-05 3.55011941054762e-07 F
140 0.038726935840856694 0.03696754295881951 0.03991770876122912 3.384853049749999e-05 M
141 0.03465401304627886 0.033089748426112155 0.0357074551433141 3.075024297026785e-05 M
142 1.661806353033263e-05 1.4251513272011063e-05 1.9542787960801567e-05 1.2839821474285715e-07 F
143 2.6568427603543346e-11 -1.4392153091320048e-12 2.1492055754503815e-07 4.0894945702857136e-11 F
144 2.202698287341813 2.142561250394753 2.278134099117975 0.0003636870339439393 M
145 3.5650777377581053 3.437081570656324 3.6473617269657366 0.0002629174919484849 A
146 3.017836009910694 2.9073953549948874 3.0892626943750954 0.00018408758678295454 A
147 3.017661947603619 2.9072363940109986 3.0890690184959535 0.00018407238348977273 A
148 3.5645797761730735 3.436504965654033 3.6469556215567533 0.00026286951256515156 A
149 2.20216295814893 2.1419829426552224 2.2776124963770465 0.0003627474799772726 M
150 2.1989762081948796 2.1386990820722236 2.274342248470842 0.0003658131858272726 M
151 3.5571275683066537 3.429454934247521 3.639370992579504 0.00026266371338333337 A
152 3.0099280558462373 2.899850426872743 3.0812418325722524 0.0001838465739193182 A
153 3.009571366745691 2.8994856980250985 3.080908175161271 0.00018379908418636364 A
154 3.5553375906537354 3.427739757094548 3.6375493792046725 0.00026250158244393943 A
155 2.1989159536738336 2.138759232535504 2.2741893838031966 0.0003672007191621211 M
156 2.1894489460371664 2.1292365596454275 2.264400379080535 0.0003628200180348484 M
157 3.5394936009199034 3.4125178682270905 3.62162122534087 0.00026193013801818185 A
158 2.9941650043115646 2.884817863061158 3.065242554377256 0.00018327391532386362 A
159 2.992957624091512 2.8836006710422892 3.0640752226653003 0.00018317810204886362 A
160 3.536072328839765 3.409223175118639 3.6181447297245337 0.00026165497305454547 A
161 2.1897454297439385 2.1295747749346208 2.264649506658536 0.0003630382760499999 M
162 2.1762449038794007 2.1159602014229004 2.2507423829676596 0.00036520952770151505 M
163 3.5129014333743895 3.3869307014028545 3.5948175965190217 0.0002607591661818182 A
164 2.9689749448052085 2.8606661232284036 3.039728384775912 0.00018232685279204544 A
165 2.967539205400297 2.8592388003277396 3.038326811177438 0.0001821941352159091 A
166 3.507527012980531 3.3818345458019157 3.5892830875112938 0.0002603495930803031 A
167 2.1754260583062877 2.115445407693854 2.2496884284787146 0.00036415580859696956 M
168 2.165935346774896 2.1064776665265983 2.2386769001214484 0.0003603270378848484 M
169 3.4744327813411786 3.3499110606381537 3.555932445611111 0.000259844144189394 A
170 2.9356370981320303 2.8285353336759163 3.0060874718618043 0.00018163162333977273 A
171 2.9328083356272767 2.8259251716746925 3.0030934163220557 0.00018142782800568182 A
172 3.468890052474367 3.3445007387943506 3.550417949200961 0.00025933056992575763 A
173 2.1658983984558042 2.1064923619164384 2.238541299853776 0.0003558330988863635 M
174 1.991646889149487 1.9321633254925523 2.0435777146847185 0.0003245380180257575 M
175 3.4278142633671576 3.3048214538394167 3.509006998899976 0.0002636535273484849 A
176 2.893354319225502 2.7879091626048216 2.9632024019819516 0.00018428285608409093 A
177 2.8902606895532417 2.7849350840068574 2.96006499689668 0.00018403419470113636 A
178 3.4195638638091976 3.297042085108438 3.5004920893687976 0.00026292036977424246 A
179 1.9877788433401926 1.928419520589016 2.039528906817121 0.00032117767591060593 M
180 1.2911228400353847 1.2488092090443628 1.3183801646242157 0.00031569399981212114 M
181 3.360106992954217 3.2396834410885065 3.4402351055157046 0.0002696575361484849 A
182 2.8429817529815526 2.739433036434191 2.9120969255621394 0.00018826501238636365 A
183 2.838855619724371 2.735496107569899 2.907878686174153 0.00018793754730909092 A
184 3.3503384588754086 3.2304333899707456 3.43019539824473 0.00026872974690606065 A
185 1.2882557355530788 1.2459418265645323 1.3154915028964531 0.0003102893477060605 M
186 0.4192022418884656 0.40216702834187396 0.4403522291142045 0.00019694116123333328 M
187 3.139788802014362 3.029849436578999 3.2128758213631903 0.00029210641130000006 M
188 2.785743164131756 2.684203083977169 2.8540892104838913 0.00019465398712045456 A
189 2.780685479643256 2.6794287215490273 2.8488626060229776 0.00019423284826477273 A
190 3.1276623974287125 3.018255406329906 3.2005480641368043 0.0002918053963136364 M
191 0.4176376146957758 0.40066390258642964 0.43870988970279046 0.00019173777350303027 M
192 0.05589249543079285 0.050586049115651954 0.062480801505836195 2.476641841954545e-05 F
193 2.155835262706998 2.0775849477498505 2.2090064994867693 0.00027444422044696975 M
194 2.7202832206116643 2.621110209222141 2.7876013541873714 0.00020512605405681819 A
195 2.7143680205832226 2.6154269706302733 2.781600863899814 0.00020459870075454546 A
196 2.1467080614667946 2.0688317129413445 2.1997470257942613 0.0002733327125818182 M
197 0.05556239914597619 0.050288939208457714 0.06210924444893302 2.439685023984848e-05 F
198 0.012727439206335954 0.01127056737281972 0.014441194902857446 1.0345049801878784e-05 F
199 0.7209488123243917 0.6936964395740708 0.7435423477219166 0.0001608655838090909 M
200 2.6130432689838123 2.5181285766476695 2.6780540594859334 0.0002224577195875 M
201 2.6058787577862224 2.511293191041316 2.6707351487566506 0.00022177649781022728 M
202 0.7171397252512148 0.690139896000773 0.7396158619076671 0.00015814576106212123 M
203 0.012582788293602041 0.011138071772431 0.014283428500003593 1.0174213326333331e-05 F
204 0.001916098828084464 0.0016476859597113218 0.0022484043565008257 3.886183993242423e-06 F
205 0.031220417993023983 0.028256070583847066 0.03490093649258738 1.3331154152757579e-05 F
206 1.8546300757312557 1.786713530439713 1.9017393428624791 0.00021242520814204546 M
207 1.8495765942839875 1.7819233442953637 1.8965433250330985 0.00021192724591477272 M
208 0.031026032282073797 0.028081260498618928 0.03468190214005576 1.3130857273939395e-05 F
209 0.0018762644674905102 0.0016124351314741599 0.0022031864286113003 3.867832365848484e-06 F
210 1.0220636962894923e-05 8.201563284877231e-06 1.306054147146015e-05 1.7656810190303026e-07 F
211 0.0003992703551811307 0.0003404019480523662 0.0004731433541061967 1.453978067177273e-06 F
212 0.6100041878383454 0.5878060951274149 0.6255274614568879 0.0001820940755772727 M
213 0.6087082909400972 0.5865976626624301 0.6241786160978013 0.00018196787613977274 M
214 0.00038882382968947056 0.0003311915173946803 0.00046112286566809695 1.4089854641545456e-06 F
215 1.0150867637262857e-05 8.024966914958246e-06 1.3248035395329877e-05 1.7004546949090903e-07 F
216 2.7519027035509045 2.682090118256133 2.839854449992249 0.00040211337211363624 M
217 4.129516584869104 3.987631821513568 4.222323770866875 0.0002783561869106061 A
218 3.488596265901467 3.3670645369502634 3.568265177134874 0.00019548575840000002 A
219 3.497303022408509 3.375530744685651 3.5771096477870636 0.00019600637655795456 A
220 4.151964800225627 4.009315231552303 4.2452756981205955 0.0002799587000818182 A
221 2.769077366812509 2.6989308090958843 2.857443685426985 0.00040361770564545444 M
222 2.7275041182229995 2.6581844969709785 2.8146577309730025 0.00040706689552272714 M
223 4.097263929261207 3.9564567392661423 4.189578649396783 0.000276441181889394 A
224 3.4713832468714543 3.3505225346612577 3.550754633156065 0.00019471021542954544 A
225 3.4959059254831675 3.3742473416951357 3.575786286110314 0.0001962390503090909 A
226 4.164391778644596 4.021486248183403 4.25801105139146 0.0002812489278015152 A
227 2.7819249517944766 2.7111584323829936 2.870675303196779 0.0004132193246924241 M
228 2.6966600216193792 2.627858287541667 2.782807737886841 0.0004005691505545453 M
229 4.052307552006084 3.91304137787397 4.144000671296861 0.0002739448387712122 A
230 3.4437027039729684 3.3238718333259265 3.522693585084035 0.00019352789786136366 A
231 3.485735528230364 3.364628853323085 3.5655069212143866 0.00019614768942386362 A
232 4.166772467450542 4.0240654487570335 4.26055012500144 0.00028213353142121216 A
233 2.789369072339389 2.718334268699488 2.878134110822919 0.0004085625076090908 M
234 2.6586616517575483 2.590229670412386 2.7436965744247552 0.00039336618426818174 M
235 3.9939282987921567 3.856714131469003 4.084759771789889 0.00027081786499090916 A
236 3.4052697508092433 3.2868384627313962 3.4837449138661434 0.00019191824638977275 A
237 3.465001817141277 3.3448174470123395 3.5445209471347394 0.00019569040100795456 A
238 4.1572534012346365 4.015005646884189 4.251190068176294 0.0002825920055515152 A
239 2.791553926543822 2.7201425274287656 2.880137523023593 0.0004120449233499999 M
240 2.6262669662807197 2.5613924309458245 2.7060409882441654 0.00036482732641969685 M
241 3.9223583307068286 3.787513613118484 4.012257722214882 0.0002680291397515152 A
242 3.3550205122040704 3.238504152747076 3.432672789585079 0.0001905763074125 A
243 3.434556894478779 3.315498471476004 3.513824028305804 0.0001956538144090909 A
244 4.139271535631417 3.997729409203655 4.233332479178651 0.00028374300355 A
245 2.8023652413086713 2.733700908386356 2.886586775992432 0.0003904506441181817 M
246 2.2819120584056076 2.2129137044744676 2.3352430259846146 0.00033625009393030295 M
247 3.837500566577505 3.7054671460543376 3.926237657322429 0.00026993978013787885 A
248 3.2947135380799164 3.180237108383561 3.3715914335668997 0.00019275698022159092 A
249 3.3948015082818217 3.277250026286049 3.4735922609397347 0.00019937058522954544 A
250 4.110673623406402 3.9701087507127544 4.204774292766597 0.0002903128797439394 A
251 2.475935149334822 2.4015573538224144 2.5330590111642963 0.00036068060033484834 M
252 1.4428420192458289 1.3965372651633154 1.4735188468143188 0.00032504351700454536 M
253 3.7246412848672668 3.5965866668696846 3.811419900309302 0.00027386370043030306 A
254 3.224797423793176 3.1127223238451562 3.300648665630708 0.0001962198680125 A
255 3.346649582760448 3.230719191707643 3.4249468700853303 0.0002046083180693182 A
256 4.055781323005908 3.917280572855019 4.149169468071038 0.00029963529387272734 A
257 1.5937911206131523 1.5429105024419274 1.6273030687807595 0.00036363333512272713 M
258 0.4622889236449645 0.4432444781774021 0.4858978748542879 0.00020136859305303024 M
259 3.4459698432122305 3.329947878204046 3.524827984023277 0.00029612593355303035 M
260 3.146131256856439 3.0367499656844124 3.220757863599233 0.0002022590314590909 A
261 3.290961902305235 3.1768684468330655 3.368630516171103 0.0002127888606715909 A
262 3.8186492667739467 3.69106122796411 3.904666741444491 0.00033168288849090913 M
263 0.520519491410454 0.4989816597465304 0.5472182085255478 0.00022574123957121208 M
264 0.06125226075223271 0.05547175308041555 0.06841828340903768 2.582527177757575e-05 F
265 2.345589152269742 2.264012978022885 2.4019654520816887 0.0002786186833075758 M
266 3.0568542862404176 2.950506817043651 3.130048306900802 0.00021273599696818184 A
267 3.22506019542539 3.1131707636912234 3.3018756863537786 0.00022596140820795453 A
268 2.6383318398767193 2.547062934063244 2.7010695937737785 0.00031503555354393944 M
269 0.07054055260318286 0.06388496462406787 0.07879094533879552 2.9148263765151508e-05 F
270 0.013025156733365711 0.011503556190106632 0.01482522501795182 1.047973327942424e-05 F
271 0.7780718114413492 0.7502820907919026 0.802299963604822 0.00016114801635151515 M
272 2.920188497750384 2.818959098763996 2.990539015106967 0.00023051022341477273 M
273 3.108411968480899 3.0010099004935165 3.182807365188244 0.0002474842020522727 M
274 0.8856845103273001 0.8539988634457211 0.9134370195980228 0.00018353963611666667 M
275 0.015584981878761516 0.013778237876017119 0.01772028491853539 1.2236744777954544e-05 F
276 0.0018145270071736562 0.0015556799052322753 0.0021366267916992625 3.8071628267727263e-06 F
277 0.032901467343216605 0.029796302009893777 0.036750958348837306 1.389401311968182e-05 F
278 2.075061546820233 2.0027829903807977 2.125826924817469 0.0002294562006443182 M
279 2.198763656197053 2.1222909599320023 2.252347848948755 0.0002442695121579546 M
280 0.038869213077635426 0.03520176011769498 0.04341548637147179 1.599122236787879e-05 F
281 0.0022839188803711417 0.001959340469343512 0.0026875603596190132 4.700075194530302e-06 F
282 8.236573461313545e-06 6.3264943847291e-06 1.065867166796379e-05 1.4388075664348482e-07 F
283 0.0003701515747941742 0.00031478425636448604 0.00043977060855963365 1.4182745321196972e-06 F
284 0.6905002194420474 0.6666201044713939 0.7074106783420882 0.00019386170845681817 M
285 0.7133594256932292 0.6887357334338872 0.7307817106496749 0.00019992093936704546 M
286 0.0004836427151011892 0.000411288306826983 0.0005748570068704119 1.7792664113030306e-06 F
287 1.0073338078914771e-05 7.845274941795414e-06 1.3232822297998859e-05 1.7614945976212115e-07 F
288 0.10727061724740541 0.10482068194860475 0.10997165647707519 7.671459345511903e-05 M
289 0.13260552043449408 0.1287322698586243 0.13529231695103466 4.0931157379880956e-05 A
290 0.11152584104317494 0.10828346354181827 0.1137561892559769 2.903140148491071e-05 A
291 0.11266795162914595 0.10938586276505104 0.1149277364958378 2.9343648310803567e-05 A
292 0.13551683608942838 0.13156170939350245 0.13825856087242663 4.1872830736190486e-05 A
293 0.11013707531076222 0.10763166165334304 0.11288546865871582 7.867288064023808e-05 M
294 0.10433235487482909 0.10193131193375393 0.10695678722932603 7.44626321542857e-05 M
295 0.12942964036972252 0.1256456560332601 0.1320626918168612 3.994764263738096e-05 A
296 0.1102314636866973 0.10701772224285323 0.11244998096697424 2.869876599678571e-05 A
297 0.11339942883463865 0.11009619619650242 0.11567724249881439 2.9615133752857138e-05 A
298 0.13810887817392825 0.13408812980103413 0.14089505063707586 4.2796956535476194e-05 A
299 0.11265914202602634 0.11009740345259984 0.11546722627534409 8.116685715499997e-05 M
300 0.10086388683674381 0.09851340579119769 0.10342991588699083 7.274146317595237e-05 M
301 0.1257995949696406 0.12210592114662404 0.1283836203484042 3.88743169477381e-05 A
302 0.10853236820987516 0.10536959724703497 0.11072294018363843 2.830111939741071e-05 A
303 0.1139674126574327 0.1106542986729008 0.11625681801275217 2.987213270758928e-05 A
304 0.1404879545014255 0.13640210077899165 0.14332546454116252 4.3704868179523823e-05 A
305 0.11494198851573348 0.11232950808870655 0.11781010270226983 8.404585072047617e-05 M
306 0.0972059075419118 0.09489014488348865 0.09963135000845962 6.853574884607141e-05 M
307 0.1214997209657668 0.11793617339742077 0.12400439467097692 3.766248885880953e-05 A
308 0.10646631394124406 0.10335611895397903 0.10863243438736386 2.7841392825624998e-05 A
309 0.11422288145994679 0.1109158408707056 0.1165132620153998 3.0098073899285707e-05 A
310 0.14266919569560027 0.1385488829376628 0.1455334699881564 4.460363891619048e-05 A
311 0.11778490766826141 0.11503878811970317 0.1206278723556442 8.32007749942857e-05 M
312 0.08869012453424156 0.08633360618577211 0.09050260947906615 4.924622741845237e-05 M
313 0.11677528860662557 0.1133447766636153 0.11920474738075455 3.655734190392858e-05 A
314 0.10405274496558384 0.10100727848400437 0.10618734478425339 2.748140994321428e-05 A
315 0.11419619823851061 0.11088426893937507 0.11650346053468279 3.0494327223392852e-05 A
316 0.14462897498705649 0.1404336139612318 0.14756386830401155 4.581733977523811e-05 A
317 0.11442800394291297 0.11145691053633285 0.11669542184361081 6.493068007166665e-05 M
318 0.06801523257855163 0.06611999018502536 0.06936685347341354 4.1935326339285704e-05 M
319 0.11142815410996576 0.1081459178417339 0.11377212428081501 3.6047604820833345e-05 A
320 0.1012651690272118 0.09830768623054767 0.1033491343867559 2.7607926827142853e-05 A
321 0.1139802097081639 0.11067365688738297 0.1162953563691489 3.152575333035714e-05 A
322 0.14635095693528505 0.14209249693977788 0.14934710948463067 4.8038108096309535e-05 A
323 0.09399608898924783 0.09142604921799519 0.09578704788714597 5.881502880059523e-05 M
324 0.04116346927231189 0.039997514498289394 0.04199312311120354 3.9611333045238087e-05 M
325 0.10514956818792985 0.10205158294889867 0.10738162063092549 3.573448413619048e-05 A
326 0.09821143723986235 0.09533972998393675 0.1002484615026887 2.7931306253749998e-05 A
327 0.11361421271670702 0.11031618983888959 0.115935428649465 3.289060171267856e-05 A
328 0.1471483246885182 0.1428833388900042 0.15015741583439987 5.08985471979762e-05 A
329 0.06074191513799591 0.059052914862572276 0.061920840944251834 5.7826227763571416e-05 M
330 0.01265249799471308 0.012122370399402614 0.013306507792966427 2.3732460982976186e-05 M
331 0.09449395210020796 0.09175191581059183 0.09649190262184695 3.719929222107144e-05 M
332 0.09479773729669608 0.09202025520606541 0.09678345316799161 2.8638965900446424e-05 A
333 0.11300206238968116 0.10970727802319889 0.11533774344785311 3.486366860303571e-05 A
334 0.14165868856429664 0.13761149546167437 0.1445295532562904 5.740434992476192e-05 M
335 0.020063872759839486 0.019214366218429497 0.02111180283591935 3.6272172379523796e-05 M
336 0.0016183143189464073 0.0014672302278437071 0.0018029996792398252 3.0804626457499993e-06 F
337 0.0625676071924617 0.06072674397485123 0.06391510311698627 3.4122403301547624e-05 M
338 0.0909358910636103 0.08826722412259565 0.09286109464725187 3.0025978383124996e-05 A
339 0.11198995843630637 0.10871816195435648 0.11432663521125837 3.788208955910714e-05 A
340 0.09934264918269518 0.09643607283260758 0.10140871533974875 5.508045959380953e-05 M
341 0.0028350425522425814 0.002572897982852861 0.003158418989135806 5.239370057988095e-06 F
342 0.000282463528975725 0.0002473430315968031 0.0003247497938943546 1.1108986654035711e-06 F
343 0.020182699410741085 0.01959689178938402 0.020789447304552636 1.9674103487500004e-05 M
344 0.08585978397802013 0.08334151483912454 0.08769830468270177 3.275669092214285e-05 M
345 0.10928142169947692 0.10609698720503426 0.11158158548877473 4.291229120491071e-05 M
346 0.033496897681053434 0.03251272695294279 0.03452949212975256 3.2850786365833336e-05 M
347 0.0005785987136907262 0.0005090537427087115 0.0006617061077569778 2.1702929668690472e-06 F
348 2.881885467354013e-05 2.4482262503962124e-05 3.4214509404686105e-05 3.1820790542857137e-07 F
349 0.0007719071508765865 0.0006996899459028 0.0008600127954620323 1.5557708926071431e-06 F
350 0.061326658501174997 0.05952831860921702 0.06264961683332766 3.788201215616071e-05 M
351 0.07655859735545678 0.07432626665470353 0.07818620064605086 4.7584905398749995e-05 M
352 0.001479120675901277 0.0013423405777208785 0.0016478533757448568 2.838514450928572e-06 F
353 7.434451144655793e-05 6.328231303304517e-05 8.805068956256906e-05 7.948197333261903e-07 F
354 -9.478372737951866e-12 -1.0557815075266212e-11 -8.022715573844986e-12 1.0909905306797616e-12 F
355 8.521652110619697e-11 8.521652110619697e-11 5.924853455089368e-07 2.642166919214286e-10 F
356 0.02110902851673082 0.020496995888728844 0.021564757497986753 3.582247825473214e-05 M
357 0.023857648257124338 0.02317776137082873 0.024374410442161456 3.9280871422946426e-05 M
358 6.357549832693186e-12 5.766600930818735e-12 1.5360635188750363e-06 2.475135682630953e-11 F
359 2.5330247194845543e-12 1.5056707624521138e-12 3.7903170289960106e-11 8.362865700809522e-13 F
360 0.024155847627972862 0.02365342765470312 0.024599973201705667 2.0870287865539215e-05 M
361 0.025665357173579845 0.02506801661239244 0.026110697242526206 1.0929350608333334e-05 A
362 0.021511321833601774 0.021018333449658255 0.021890021115348615 7.801664518088234e-06 A
363 0.0218444854806597 0.02134513475278603 0.02222774930219365 7.933404772242645e-06 A
364 0.026580645877687006 0.02596162852829496 0.02704150539834878 1.1335963795049022e-05 A
365 0.025193998822526893 0.02467138987728396 0.025656131197509657 2.1835579241519604e-05 M
366 0.02312965097255177 0.022651663638139922 0.0235523810604697 1.9935589819019605e-05 M
367 0.024727451289050007 0.024148735635658048 0.025160724132044152 1.0523511838088237e-05 A
368 0.02114206817558971 0.0206574579532227 0.0215167228823936 7.66710022430147e-06 A
369 0.02211628324766384 0.021610683214576997 0.02250226154269196 8.061801406213234e-06 A
370 0.02741163398040499 0.02677402997714043 0.027885462465675758 1.173510329769608e-05 A
371 0.026188889660816155 0.02564956003072172 0.026665243707436323 2.2884545820245094e-05 M
372 0.021948971989183035 0.021488919090719646 0.022339276014864805 1.880038527117647e-05 M
373 0.023643968638733928 0.023091066017329385 0.02405937139687221 1.0085358198333336e-05 A
374 0.02069721792247679 0.02022289032672579 0.021066842723098608 7.519680327499999e-06 A
375 0.02236719690214666 0.021855578727929054 0.022756684743767856 8.193236891764705e-06 A
376 0.02821037857490553 0.027557838389569708 0.028695236057881192 1.2143213147254904e-05 A
377 0.02712834275712377 0.026565513858284234 0.02760399474787573 2.3401129457598035e-05 M
378 0.020136714080507812 0.019690083695179696 0.020479676209045696 1.6109626388039214e-05 M
379 0.02251645017081536 0.021987554658760136 0.022916402043178838 9.629056851764707e-06 A
380 0.020181814973302323 0.019716849642551233 0.020545274463534248 7.3596692815073514e-06 A
381 0.022562256342092916 0.02204392075516316 0.022954173323798434 8.325363504044117e-06 A
382 0.02903424174424708 0.028361291457307255 0.02953539626748499 1.2579650298382356e-05 A
383 0.027267520468786836 0.026677221891215092 0.02770276859876759 2.1779216529117643e-05 M
384 0.016748817462624487 0.016366013625368315 0.017044759352109706 1.1676641122696076e-05 M
385 0.021294823545503064 0.020792498227056627 0.021677267091461592 9.235885052205884e-06 A
386 0.01963858184206854 0.019186349284978182 0.019996043712605282 7.264017359963234e-06 A
387 0.022744164085643365 0.022221869123879495 0.02313886002696118 8.552742556875e-06 A
388 0.029818506807423595 0.02912546529628382 0.030335275587763805 1.3165921467450983e-05 A
389 0.024954393514282327 0.024400186204950908 0.025374658434975043 1.7270664691274507e-05 M
390 0.012308014832853206 0.012026281307505065 0.012525256944087536 9.533777956470587e-06 M
391 0.01996604312947171 0.0194955843671809 0.02032660765790807 8.98409223651961e-06 A
392 0.019026120185353126 0.01858745615624574 0.01937627620080439 7.292984588933823e-06 A
393 0.022881535590387005 0.0223546117926704 0.02327835228867194 8.958963674963234e-06 A
394 0.030540102365900292 0.029826852897273798 0.031072933150639238 1.4056321061764708e-05 A
395 0.020352004600055373 0.01989258313526751 0.020695629826561854 1.592266168710784e-05 M
396 0.00717535834478178 0.007013923759583507 0.007303487493657632 8.180570881323528e-06 M
397 0.01846383048737034 0.018027020103341403 0.01880208108618388 8.777400523137257e-06 A
398 0.018362940884209603 0.01793912940275498 0.018704705477457114 7.38856121797794e-06 A
399 0.022985196656989282 0.022455385713084024 0.023383231050947976 9.491904677316175e-06 A
400 0.031094179630974467 0.03036772297652601 0.03163887435110014 1.5193626277500002e-05 A
401 0.013169987702511614 0.012873287747919942 0.013401443115353368 1.5470534010392156e-05 M
402 0.0021024492564967905 0.002016387532914617 0.0022080212986850052 4.980085511078431e-06 M
403 0.01625094816859099 0.015867882791567624 0.016550176126748983 8.906700897794118e-06 M
404 0.01763953766399998 0.017231311099003336 0.017971908473299904 7.615103487573528e-06 A
405 0.02304018403530207 0.022503216531445897 0.0234435453281298 1.0257270411249999e-05 A
406 0.03029999958977912 0.02959147794478808 0.030835614342700178 1.7259091938578433e-05 M
407 0.0043269136916696226 0.004145816312058237 0.004549030818642042 1.012369204460784e-05 M
408 0.00025434726530587225 0.0002283697685564851 0.0002844271788376496 6.838598983431371e-07 F
409 0.010532513881406436 0.0102864336947629 0.01072615405802284 7.96035159166667e-06 M
410 0.016826696513518574 0.01643693667727109 0.017145272799986237 8.067018145808823e-06 A
411 0.023008815626773337 0.02247149202454596 0.023415799556147802 1.1420779872095588e-05 A
412 0.021366977593561907 0.02086000388560446 0.021747793426206842 1.6770827871029414e-05 M
413 0.0006068606432905494 0.0005482516391078486 0.00067425411024743 1.5751567572892155e-06 F
414 3.813070429711359e-05 3.3102426123271925e-05 4.428405781950215e-05 2.3889687303284305e-07 F
415 0.00332184369829218 0.0032448225846097665 0.003416328251454906 4.733919684161765e-06 M
416 0.01574321882814927 0.015377548193700675 0.016029136884165643 9.079648092463235e-06 M
417 0.022587360632570146 0.02205796731207043 0.022993603370719456 1.3576654865698529e-05 M
418 0.0071540887407393235 0.006981954348094585 0.007364400611396887 1.0350591591421571e-05 M
419 0.00011232363604524862 9.817098382400218e-05 0.00012956577674352732 6.579801323333332e-07 F
420 -4.832523256353145e-13 -4.832523256353145e-13 1.5328157580651175e-06 7.400424985392155e-12 F
421 0.0001086118885148739 9.730794637948954e-05 0.00012167055782990174 3.6716186032598046e-07 F
422 0.011306167525326878 0.011047095136771115 0.011521105903393943 1.2449586542794115e-05 M
423 0.01560010903347669 0.015237224008881547 0.015891732371386517 1.7371059125514706e-05 M
424 0.000293620131005409 0.0002635078284435107 0.00032843934959878306 9.105945849803924e-07 F
425 5.6046481634164895e-06 1.0531037831457372e-12 6.705186948599828e-06 1.1407080963823529e-07 F
426 -2.68173228326088e-14 -2.979458462888302e-14 -6.807581729599367e-20 1.6240158037696074e-15 F
427 9.613645340535481e-11 2.0870890627087e-11 8.373870208263537e-10 1.7291715327058827e-11 F
428 0.0039694727089243055 0.003877944628060831 0.004046343479571376 1.6210810163860294e-05 M
429 0.004707512310017967 0.004606777574825439 0.004806200060164554 1.8776384522536765e-05 M
430 1.1550239609309229e-11 5.4735780320046793e-14 1.2848109481688383e-11 1.3616386993480394e-11 F
431 -3.9984316904171895e-17 -4.853492197259063e-17 -3.553504978040669e-17 2.9351967500245094e-18 F
432 0.006205193107064943 0.0060995804922425205 0.006295647931319548 7.649693443499998e-06 M
433 0.005575535146251927 0.005490163844495655 0.005657862258550446 3.946574023100001e-06 A
434 0.004657456315845841 0.004588567702907932 0.004735977343948568 2.834307998875e-06 A
435 0.004758403722642121 0.004688002939818508 0.004838306651222998 2.90116020775e-06 A
436 0.005850119587704885 0.005760007634834608 0.005935548621420254 4.151778411800001e-06 A
437 0.006570463407359359 0.006464066503913796 0.006664312351123317 8.1379106752e-06 M
438 0.005783413039292377 0.005686650854863371 0.00586905077610974 7.014629853533332e-06 M
439 0.005283334436443869 0.005202211783319844 0.005362389740606856 3.739129267933334e-06 A
440 0.004541896754757988 0.0044753197596867295 0.004619173456923816 2.7663134641749998e-06 A
441 0.004854285852499109 0.004782550423155001 0.0049353798495609166 2.9714231592e-06 A
442 0.006114150916349248 0.006020246954222189 0.006203001145202843 4.3589291649000015e-06 A
443 0.006849047342468955 0.006736509645455781 0.006945985005002187 8.536174161066666e-06 M
444 0.005153388011333657 0.005067071873509667 0.005225770617174758 6.078983439033333e-06 M
445 0.004987014361474996 0.004910253965112812 0.00506243038427532 3.535274336733334e-06 A
446 0.004423327057036903 0.004357891184253581 0.0044991595193261584 2.700648025075e-06 A
447 0.0049375099425313885 0.0048642809745675355 0.005019559445776208 3.04319064e-06 A
448 0.006384156846408699 0.006286449553453522 0.006476609683809205 4.5763526696666675e-06 A
449 0.006880821582356701 0.006769672789238278 0.006972678004794627 8.354805510366665e-06 M
450 0.004364476901139929 0.0042926608349599564 0.004425733475757475 5.069223938733332e-06 M
451 0.00468013456936247 0.004607919078813555 0.004752293292439704 3.3293459250366673e-06 A
452 0.004301105026688015 0.004237551669920361 0.0043758854542892646 2.63683947205e-06 A
453 0.005010133706123805 0.004935587034348049 0.005093259267770498 3.1180060163000003e-06 A
454 0.006641731011052577 0.006539211175602388 0.006737621740018384 4.802965322166667e-06 A
455 0.00660926572052802 0.006505579126038182 0.006699752601477433 7.861680387833332e-06 M
456 0.0034707797116448474 0.003417375388736153 0.003518274786530993 3.8363290293e-06 M
457 0.004366814097443518 0.004299520458409447 0.004435496137683682 3.1771055744700005e-06 A
458 0.004172401596242078 0.004110951242622544 0.004245694223465848 2.618276044975e-06 A
459 0.005084897498192585 0.005008972991895009 0.005169231623148096 3.25789707e-06 A
460 0.006884871790864237 0.006777672418005244 0.006983782013725766 5.131057238366669e-06 A
461 0.005952933495279905 0.0058605944009350935 0.006031544370615458 6.6241495367666656e-06 M
462 0.002467052831566192 0.002430348414708937 0.002503980035817002 3.0075976392033326e-06 M
463 0.004025202016492606 0.00396386556784185 0.004089551002578952 3.0597218564266672e-06 A
464 0.004029530960700873 0.003969946181260098 0.0041012978763239364 2.63850600655e-06 A
465 0.005151158632369829 0.005073302482665335 0.005236217101074529 3.4630659144e-06 A
466 0.007106323637122897 0.006993923419241208 0.007207058118530069 5.568958878400001e-06 A
467 0.0048626933463174855 0.004787854218219474 0.004931572125578031 6.171817280666666e-06 M
468 0.0013947348825879028 0.0013732319033813573 0.0014208908794868208 2.63943512236e-06 M
469 0.003656783843198674 0.003600508429820535 0.003715095765960299 2.9711370761733343e-06 A
470 0.0038740733483609217 0.00381640222446948 0.003943748425548123 2.6982505383e-06 A
471 0.0052183813871964045 0.0051383358908840115 0.005304282580847956 3.7442937958749998e-06 A
472 0.007325588012223576 0.007207893843053982 0.0074264873352191335 6.155619234333335e-06 A
473 0.0031558250870278044 0.00310864629415585 0.003213206284265927 5.956606778633332e-06 M
474 0.0003877122369888297 0.0003727824472731897 0.0004058745687452861 1.6004444877233332e-06 M
475 0.0031710364271942512 0.003122034822588781 0.00321720182986016 2.9960098589666676e-06 M
476 0.003702874431095276 0.0036474460926307828 0.003770288261990563 2.8293264549499997e-06 A
477 0.005242113214513047 0.0051606514598790615 0.005327932744036053 4.145305924175e-06 A
478 0.0072001844343790745 0.007082497916199169 0.007300260569214822 7.157584921400002e-06 M
479 0.0009917265232626074 0.0009529228548667407 0.0010390087194801414 4.1603087660999995e-06 M
480 4.062591330909155e-05 3.596725771389869e-05 4.6139245347392806e-05 2.4883383167599996e-07 F
481 0.002011671770421304 0.0019821599810770276 0.0020470110810339396 2.7270306291266674e-06 M
482 0.003510997189578596 0.003458439101421147 0.003574928607961703 3.09502416585e-06 A
483 0.005237973058705138 0.005156171745129659 0.0053226771729020924 4.791616044325e-06 A
484 0.005020425454210005 0.004938767189861333 0.005100058602277434 7.112034004133335e-06 M
485 0.0001252785038568188 0.00011172767884360928 0.00014133615183923085 7.432161119666665e-07 F
486 3.8129479719785518e-06 3.2565394699929445e-06 4.51510050535507e-06 6.002332779266666e-08 F
487 0.0006217184099090324 0.0006085108400806336 0.0006378945390545215 1.8952138626133338e-06 M
488 0.0032468435722153906 0.0031981521787860126 0.0033038783124476607 4.4079635323e-06 M
489 0.005105166096355891 0.005023702926635551 0.005184031199145335 7.2426517478250005e-06 M
490 0.0016263149070114375 0.0015901077563141232 0.0016900274454024233 5.034282672100001e-06 M
491 1.742714606705427e-05 1.5043101982652435e-05 2.0495044566807634e-05 2.5562226728e-07 F
492 -2.633848764124405e-12 -3.0909623811016798e-12 -2.225376069196609e-12 1.6401975224866664e-13 F
493 1.4466140436660444e-05 5.920001980167656e-11 1.599972382426989e-05 1.3845153992166668e-07 F
494 0.002314486701007658 0.002278748466412259 0.0023562075302300503 8.582083961025e-06 M
495 0.003435976959439148 0.003378917578604959 0.0034962421013954434 1.2587054846224999e-05 M
496 5.1114758920062975e-05 4.508989585961889e-05 5.830233414507255e-05 4.369353891566668e-07 F
497 -5.284730003173351e-13 -8.860464527926222e-13 -4.74470276450777e-13 2.973944054936666e-14 F
498 -3.195549930697392e-15 -4.892509901770178e-15 -1.988260046096789e-15 3.325026403843333e-16 F
499 -3.9553892170181384e-13 -5.368204803547072e-13 -3.1280409631579353e-13 3.5608148963666674e-14 F
500 0.0007999538320276444 0.0007881669953876075 0.0008130823889056448 7.107752317075e-06 M
501 0.000983617794533786 0.0009351753560884363 0.001001351826133986 8.676701383474999e-06 M
502 -1.4413591839247584e-16 -1.9283982570109034e-16 -1.3159948471972682e-16 2.1812081295400004e-17 F
503 0.0 0.0 0.0 0.0 F


==> anc/CC_NNLO.dat <==
# bin      val      val_down      val_up      err      region
0 0.01258695704956033 0.011159642170637564 0.014153024271316438 0.00018561466993083332 M
1 0.10420554745307695 0.10210452512913047 0.10678180459136032 0.00041938484573000016 A
2 0.1518385927400851 0.14972610985128407 0.15347608321047027 7.9216923203125e-05 A
3 0.15082275820802274 0.1486953903565038 0.15249372860739516 8.053507805e-05 A
4 0.10253530147695304 0.10000101152732283 0.10500376992746509 0.0003935371249491668 A
5 0.01242486422530349 0.011062893746927534 0.014017037379898014 0.00018563843578999997 M
6 0.013027167173027536 0.011572391831319188 0.014808725782583984 0.00019970008216999997 M
7 0.10629353316497898 0.10443917818048291 0.10901362590516941 0.00042180378556000013 A
8 0.1522614116507017 0.15011995708231443 0.15396720025223584 7.9289595396875e-05 A
9 0.1498821094478001 0.1477699116280292 0.15151137006259185 8.2314234320625e-05 A
10 0.10121002698474368 0.09926937914215968 0.10392408583742674 0.00039988941658833344 A
11 0.012378199714125297 0.011028142187288965 0.013981451970789227 0.00018461848897499998 M
12 0.012946001626099907 0.01156769396297915 0.014627283639410621 0.00019408186915666664 M
13 0.10707292188211796 0.10519331202270263 0.10956349526596465 0.00038810830258083345 A
14 0.15294169550665532 0.15082486745060494 0.1545351078008965 7.9729070161875e-05 A
15 0.14865338578691942 0.14657584001249183 0.15028716321078395 7.6548970709375e-05 A
16 0.10041718595567309 0.09863799809536485 0.10311321026637475 0.00039356967855500014 A
17 0.011725800067147135 0.01046566154600326 0.01335081480846643 0.00016975241620499997 M
18 0.01322983224296391 0.0118561240188702 0.014992436936111323 0.00019616124075249998 M
19 0.10979606252933068 0.1074175266177998 0.11228115391251856 0.0003935266987875001 A
20 0.15337451638245514 0.15124294182274955 0.15511235070042326 7.7558218193125e-05 A
21 0.14720809897308226 0.14515064329365363 0.14887692948357978 7.939215183812499e-05 A
22 0.09817585981473662 0.09629284723509182 0.10032079158433989 0.0003674363028716668 A
23 0.0119974851894841 0.010693822471130113 0.01374735015890248 0.00016751415162749998 M
24 0.013463338902632264 0.012024926119242328 0.015123303930701359 0.00019593641874666664 M
25 0.11056865940339905 0.1087216108742099 0.11286549464962244 0.00040943256901333346 A
26 0.15404779693186862 0.151957232098821 0.1558004204065699 7.7817478773125e-05 A
27 0.14576217967795624 0.14378238649771105 0.1474250953027478 7.2362199253125e-05 A
28 0.09619289231327295 0.09464071162424109 0.09856971474432072 0.0003547233736666668 A
29 0.011453920805925997 0.010209671481939919 0.0129694400221907 0.00016052463789833333 M
30 0.01359487520042007 0.012104822505069533 0.0153791481460238 0.0002204382920658333 M
31 0.11220527655173763 0.11026481806795224 0.11450172040308629 0.0004061616470183335 A
32 0.15449553972317992 0.15243066603954034 0.15633006686119885 7.656218706e-05 A
33 0.14383098400750927 0.1419118315779173 0.14554099202994733 7.387263313562501e-05 A
34 0.0935411275569837 0.0913237402455112 0.09554779778572411 0.0003682604467600001 A
35 0.010945223039262106 0.009706479439120272 0.01239068153379625 0.00016147264047999997 M
36 0.01344025454914487 0.012117124241627085 0.015088364624615248 0.00021251675728166665 M
37 0.113753690039566 0.11182176424844774 0.11582854649967661 0.00041128777481666675 A
38 0.15492172883251237 0.1528708425426439 0.1568497975535783 7.8788638894375e-05 A
39 0.1420872835415309 0.14023542377618395 0.14375594247624174 7.079936050437501e-05 A
40 0.09086532586276755 0.08942299477670124 0.09297970534686405 0.0003467592254941667 A
41 0.01042584445725341 0.009270558891922239 0.01184040764951017 0.00014710919507416665 M
42 0.009202049660197133 0.008650083455404871 0.009954337947559394 0.00011245558832916665 M
43 0.11508242847679255 0.11363897564625308 0.11749736086443116 0.0004227186123008335 M
44 0.15563967676355503 0.1536513142022159 0.15758719298019422 7.656628389937501e-05 A
45 0.14007546830842818 0.13835127660815597 0.14180298207461633 6.855026604875e-05 A
46 0.08789035175951411 0.08660833655106165 0.08977660142808962 0.00033791849769666674 M
47 0.007288696197215487 0.006805081148587967 0.007990779638857163 7.794299757749998e-05 M
48 0.004307653306133346 0.00397460647657265 0.004725633456662375 1.1191502414833332e-05 F
49 0.09439251619386273 0.09340262250550098 0.09528992376815913 0.00036860948917500014 M
50 0.15618152511211195 0.15421408251393587 0.1582548087742564 7.677085020875e-05 A
51 0.13756832673805686 0.13590145004097826 0.13933532352146197 6.6528308705e-05 A
52 0.07046554206091027 0.06932401938883544 0.07153905143163744 0.0002859305648491668 M
53 0.003260504095856971 0.0030011949249716123 0.003590933749943059 8.460316585583333e-06 F
54 0.001870593826647221 0.0017161519798660227 0.0020857592598590427 6.67301789225e-06 F
55 0.03801207061731279 0.037796524881254144 0.03847590071707927 0.00018854794336833338 M
56 0.15529539184517313 0.15337587606009198 0.15743399040994924 8.8810982285e-05 M
57 0.13373105423458387 0.1321265644856238 0.1354450261345462 7.4301522629375e-05 M
58 0.028149606820692126 0.028003428374427708 0.028352106242864588 0.00014226859417666672 M
59 0.0013063930238615855 0.0011932646713214647 0.0014576814479136503 4.694354462566666e-06 F
60 0.0004722953868550288 0.00042581382240038936 0.000534337710524601 3.249927035841666e-06 F
61 0.002248310353663504 0.0020787504505897455 0.0024523720944358836 1.2091680620500003e-05 F
62 0.11467306411608985 0.11334034573329921 0.11616486628472014 0.00011868331838125 M
63 0.10034239619951325 0.09909023470992878 0.10161145933939787 9.853933078375e-05 M
64 0.0015681441302543245 0.0014439397805035923 0.0017136358135893743 8.042885182066669e-06 F
65 0.0002826002296280815 0.00025417052659906873 0.000320373099646838 1.9012247290666663e-06 F
66 1.1965681750721604e-05 9.33917960171608e-06 1.4226129348881909e-05 2.2649694932166663e-07 F
67 9.254316436940704e-05 8.476384558680354e-05 0.00010295161779078811 1.2328604311500002e-06 F
68 0.0385712774634551 0.038028005358259266 0.038982356352818735 6.311418007624999e-05 M
69 0.03570602947056492 0.03521138593775506 0.03608402881107204 5.54044985146875e-05 M
70 4.966990445686029e-05 4.582994974280978e-05 5.514164217449031e-05 6.750975334091668e-07 F
71 5.832103490677999e-06 5.077790211694097e-06 6.686986522394572e-06 1.1103568389249997e-07 F
72 0.07600866959404161 0.07458371476283089 0.07785085646276951 0.00022761395843571425 M
73 0.19195630724106097 0.19031470596054778 0.19372262634293955 6.95391764204762e-05 A
74 0.1716643027503606 0.17003800134485522 0.17256937908411807 4.753981948392856e-05 A
75 0.17036179167936313 0.16875847992156895 0.17124071526133508 4.6933184952142854e-05 A
76 0.18863560768527102 0.18701720574716238 0.19038360433502083 6.848157462404763e-05 A
77 0.07443945558015892 0.07313509477492565 0.07664037894831235 0.00021777859783095235 M
78 0.07822162490420918 0.07665568015914748 0.08039371742834121 0.00023488933787380948 M
79 0.19531427912232255 0.193662181912355 0.197142538236684 7.118880607809526e-05 A
80 0.17262264586540826 0.1709767339731199 0.17354757027358345 4.779302205249999e-05 A
81 0.16881147676480865 0.1672156408699988 0.16967713479802957 4.625386180205356e-05 A
82 0.18501403288163618 0.1834343926635771 0.18674782894159495 6.705101598726192e-05 A
83 0.0727993745787514 0.0716436315042275 0.0749399318890044 0.00021153994752857137 M
84 0.07890136254828464 0.07765294056812258 0.08100441856560518 0.00023831998038690468 M
85 0.1981024014769405 0.19642789153060786 0.1999739513167348 7.241672782988097e-05 A
86 0.1733069196275183 0.17166836663125395 0.1742062904722492 4.8387761683928565e-05 A
87 0.1667797120350743 0.1651919513302671 0.1676374861572486 4.605995409660714e-05 A
88 0.18088844188525144 0.17935783286504348 0.1825895448444286 6.55835208507143e-05 A
89 0.07113811926518424 0.06998644970007592 0.07325083921785494 0.0001994929543595238 M
90 0.08064121786112322 0.0792386072089051 0.08283218988955708 0.00023900857432380948 M
91 0.20081588809153464 0.19911977269378436 0.2027533170091307 7.423709966928572e-05 A
92 0.17384991777666314 0.1721881425930838 0.17476260971829571 4.815471475687499e-05 A
93 0.16424160616402883 0.16267312168919176 0.165082108130153 4.5919763121071426e-05 A
94 0.17616423682756047 0.17472129719267668 0.17780097518486568 6.373377591083334e-05 A
95 0.06928402646936821 0.06809555263128071 0.07097297282931891 0.00019612225823690472 M
96 0.08175774923777887 0.08042042347644916 0.08386657857779958 0.00024085546153928566 M
97 0.20363787589007898 0.20196383191602119 0.20561339432359302 7.53362484357143e-05 A
98 0.17400312496956857 0.17232544352275753 0.1749431637170982 4.9303397798392844e-05 A
99 0.16148498292557675 0.15990900007302816 0.16232407664768636 4.4744736552589276e-05 A
100 0.17080407251258192 0.1694303936928011 0.17242398532416345 6.183248381059525e-05 A
101 0.06648992517427135 0.06508375309170773 0.06804792156015513 0.0001953399100785714 M
102 0.08210289571179549 0.08113956863972759 0.08373346789507154 0.0002471310200880952 M
103 0.20635345365924843 0.2046896234896863 0.20841937757308723 7.916106886809525e-05 A
104 0.17410035095752788 0.1723802805359865 0.17509621032771683 5.0475353744732136e-05 A
105 0.15819666547909939 0.15660681451592862 0.1590525087459709 4.564475391107142e-05 A
106 0.16473612783992359 0.16343610663146446 0.1663261131106524 6.179648757107145e-05 A
107 0.06292551598349923 0.06196184801296577 0.0642586896248715 0.00017630376360952378 M
108 0.06602031358470518 0.06521369792178987 0.06676319023630076 0.00020985664970476185 M
109 0.20916445058169336 0.2075127916652067 0.2113070175298637 8.237842024869049e-05 A
110 0.17396855363715424 0.1722366780921009 0.17496176648635348 5.164973295785714e-05 A
111 0.15431593035265107 0.15273704215974884 0.15515468441426236 4.5346544330803565e-05 A
112 0.15798221608654456 0.1567286330641371 0.15954399111419995 6.060789305630953e-05 A
113 0.04782428104037911 0.04718153888779953 0.04837192256681555 0.00014188041157023806 M
114 0.026548383364148723 0.02612204551576405 0.02691327802603596 0.00014727490301904759 M
115 0.2018747420670704 0.20013774283293606 0.2039575449131836 0.00012900373576547623 M
116 0.17360458499752332 0.17184755125427587 0.17466615963749368 5.406312259285714e-05 A
117 0.15009133152472495 0.14851066041278652 0.1509210013109037 4.533469202348213e-05 A
118 0.14338084463421383 0.14219304840180508 0.14484195725825513 8.006165548071431e-05 M
119 0.01815918367496728 0.017864622767414406 0.018412461586985458 8.800838635892855e-05 M
120 0.00500407178873524 0.0046686898807923915 0.005391732854829793 1.2804701543214283e-05 F
121 0.145481857936798 0.1440650089380461 0.1467137979738088 0.0001750757530916667 M
122 0.1730635692915192 0.1712499969458123 0.17413931140609745 5.6488693278749985e-05 A
123 0.1453637823200002 0.1437998862778791 0.1461808747018656 4.623280544401785e-05 A
124 0.09822051377391176 0.09730317055568243 0.09904976998130083 0.00011701241569619051 M
125 0.00322690736481111 0.003003165492294677 0.0034864300751988307 8.25911025760714e-06 F
126 0.0016118712029558123 0.0014855628919065486 0.0017674227215655363 6.301201959654761e-06 F
127 0.05287943211726203 0.05221154171217523 0.053442396569147996 0.00014108005430714287 M
128 0.16951880196607494 0.16772003279592923 0.17071913014127432 6.706884731642856e-05 M
129 0.1381045651854622 0.13659683622544447 0.13898720181348315 5.090192631437499e-05 M
130 0.03424941002066108 0.03382257496164311 0.03461201441964787 8.238132600297621e-05 M
131 0.0008989139555922158 0.0008249924388801365 0.0009913289184305312 3.4877712241904754e-06 F
132 0.0003151508232017094 0.00028543073828891984 0.0003514150163888627 2.544912718464285e-06 F
133 0.0032734938083442446 0.003049708895334776 0.0035252402253013178 1.5086281177976194e-05 F
134 0.12242052201458466 0.12102332267556183 0.12321269406324466 0.00010079573342767855 M
135 0.10079301098879746 0.0996106814247818 0.10132834629404505 6.734882523714284e-05 M
136 0.0018725274788062862 0.0017479336718460728 0.002012418212319284 8.11390727277381e-06 F
137 0.0001350262955926311 0.0001234214593563612 0.0001499895195197335 1.0352080727547617e-06 F
138 6.774156121761384e-07 4.4347485404520897e-07 7.581394477452234e-07 5.5671782657619036e-08 F
139 5.412004238406795e-05 4.706079865942659e-05 6.687098377569109e-05 7.351901558500001e-07 F
140 0.03971619702591736 0.03925023311374924 0.03995105263347297 5.6525484860267846e-05 M
141 0.035343553492873686 0.03493111078643133 0.03558946847082051 5.207229334830357e-05 M
142 2.064836873705313e-05 1.8773081091173416e-05 2.336184397900255e-05 3.2874978899642865e-07 F
143 6.870202581108192e-08 -1.2958622342486771e-08 1.9836852019602023e-07 1.669564956523809e-08 F
144 2.2276705249928903 2.2114525770559275 2.247506879853305 0.0013376864945363633 M
145 3.5206502077615545 3.4974857238073964 3.5430350879908965 0.00033640698786515153 A
146 3.039088124308611 3.0158990960051675 3.049170475868677 0.00021168336795 A
147 3.039308590383774 3.016147991642411 3.0492774089823738 0.0002108158488625 A
148 3.520446475159632 3.497181295290228 3.5428814745075616 0.00033516779689242427 A
149 2.226387314981504 2.210555711403588 2.2463452177006875 0.0013097324092303027 M
150 2.22104971814948 2.2052394754856324 2.2401562581083097 0.0012761901474681815 M
151 3.5134072185024987 3.4900707252529526 3.5358703517563823 0.0003371149842575758 A
152 3.0316650035532966 3.0084656359141855 3.041754973918784 0.00021056578764886363 A
153 3.031494578149173 3.0082463319641524 3.0416075403901224 0.00021046780728863635 A
154 3.5112914893754157 3.488003037386978 3.5337490085847794 0.00034007055309090916 A
155 2.2219880995844443 2.2065250480405356 2.241746125842362 0.0013180285755772724 M
156 2.211884784426873 2.197023593233238 2.230831247106125 0.0012931353608757572 M
157 3.4971668979858634 3.4736900087343927 3.519689230775139 0.0003337640561212122 A
158 3.016816520182145 2.9936660576476872 3.0268526727117786 0.00020915371960227272 A
159 3.0153691125558626 2.992131094212616 3.0254914959587746 0.0002099735499034091 A
160 3.4939562213414077 3.4704952627415073 3.5163821360942134 0.00033769964432424246 A
161 2.2122847689339644 2.1971992394275746 2.2317864104171994 0.001283608726992424 M
162 2.199697350746189 2.185242941144906 2.2178771636437378 0.0013061071599712118 M
163 3.472239534141548 3.448455838412834 3.4948528429862913 0.00033565801545454554 A
164 2.9924451076626606 2.9692070414728526 3.0026077027562574 0.00020773014982727273 A
165 2.9911230230508474 2.9677924112862857 3.001364595863284 0.00020798793183522728 A
166 3.4671329573314917 3.44345580879824 3.489607808738464 0.00033849954947575767 A
167 2.198359333909932 2.1842273235218763 2.2173278907422946 0.0012825141062318176 M
168 2.1645767562455807 2.1507963533491217 2.1779319469983496 0.0012786769943712117 M
169 3.436395851913806 3.412308304580184 3.4589934284570885 0.00033058237858939394 A
170 2.960382222754026 2.936970921360293 2.970748315455093 0.00020640862991704547 A
171 2.957565807435557 2.934278284939108 2.9677896690960157 0.00020604088396818183 A
172 3.431430282228926 3.4073158313203433 3.4540666867907777 0.0003319618973045455 A
173 2.1617351188656078 2.1478994104994658 2.173923149389617 0.0012063121487666663 M
174 1.906149338543989 1.8852058197365045 1.923516305070757 0.0012628952492212118 M
175 3.392421912166461 3.3677872991246733 3.4153644351435926 0.0003349311711424243 A
176 2.919445057729097 2.896004320614735 2.929879561226997 0.00020805082426136363 A
177 2.916272164459297 2.8927940223323185 2.9267408936889012 0.00020788328002045454 A
178 3.3848186046121875 3.360419665551916 3.407497728248646 0.0003317547950318182 A
179 1.900641115392308 1.8791776972695162 1.9179489887467287 0.0011374569179454543 M
180 1.2638751573398503 1.2566151827557444 1.2726093841996882 0.0013269230865863633 M
181 3.3235451855461964 3.2990049245940116 3.347083914406641 0.0003506965928954546 A
182 2.8710502002931166 2.847524745997771 2.8816028233106143 0.00020905824885795454 A
183 2.866223130297463 2.842725135965946 2.8767940820057536 0.0002094299632909091 A
184 3.3144737233763797 3.289929533475121 3.3378427893640046 0.0003452354482287879 A
185 1.261789660898215 1.2547058074312891 1.270215871694132 0.0012926511757681814 M
186 0.4631406567613141 0.4530308565669092 0.47257260212588875 0.0010429349916287877 M
187 3.0862327396866798 3.0650517943888107 3.1111872181511138 0.0007559621707469698 M
188 2.815415855738221 2.791769593246714 2.8261903713908065 0.00021337573600795456 A
189 2.809816559261075 2.7861895024271894 2.820509746481871 0.00021379171584204546 A
190 3.0750939179451353 3.054001194037538 3.0996106064355575 0.0007660827522424245 M
191 0.4626342287115004 0.4522334861568869 0.472487650784516 0.0011270814450318179 M
192 0.08003035057879296 0.07494326878474991 0.08564922481788696 7.824061755560604e-05 F
193 2.1559034997393693 2.137759257708248 2.168577517521111 0.0011294186935287879 M
194 2.750874653634346 2.7271431902013057 2.761971762952105 0.00022326130138068182 A
195 2.7438497330675955 2.7200320470338695 2.7550062113948273 0.00022287196219772726 A
196 2.144483651864003 2.1264337858877886 2.158523305029865 0.0012056811771833337 M
197 0.07967867155020435 0.07460119455766738 0.08528487281768136 7.300998046848484e-05 F
198 0.018724905464446228 0.017249032865545726 0.020528285508302716 3.170328635257575e-05 F
199 0.7631344376621337 0.7531603153977138 0.7720575715065607 0.0008132334036333334 M
200 2.6338962856829307 2.6108788041220987 2.646709495934481 0.0002795143411852273 M
201 2.626293130385179 2.603033768933749 2.639006747257534 0.0002831978731875 M
202 0.7595765955615855 0.74962299169873 0.7685945763655321 0.0008956298654757577 M
203 0.01852189883305111 0.017056024199673513 0.020308120381805406 3.065328289287878e-05 F
204 0.0028280447258291594 0.0025688139287561944 0.0031380024864583805 1.2302870617515149e-05 F
205 0.045287012452225314 0.042362821215873724 0.04853234482004617 7.547364173227274e-05 F
206 1.8875654484673872 1.8698855752089454 1.8962555699558437 0.0004698853183670454 M
207 1.8825054842613496 1.8648070034092892 1.891124097161299 0.0005221891219068181 M
208 0.044938209697140206 0.04205656781397832 0.04813585281670536 6.924390306333334e-05 F
209 0.0027445020352395975 0.0024957112886078037 0.0030479564964812325 1.1200508431166664e-05 F
210 1.1740299633712367e-05 1.0494395780224598e-05 1.34685603508588e-05 3.8298039098787874e-07 F
211 0.0005744964240907708 0.0005213493096091924 0.0006319465442693917 6.034225694469698e-06 F
212 0.625555217323781 0.619565015187477 0.6288854852784688 0.0003129264082375 M
213 0.6246103346045638 0.6186702430096863 0.6277455700746186 0.0003123972939477273 M
214 0.000554194941816533 0.0005028600972157393 0.0006090830186211865 5.265472082454546e-06 F
215 1.3384562854129055e-05 1.1236166849987943e-05 1.5811017755563924e-05 4.135313624499999e-07 F
216 2.7662121983057193 2.7495957669029374 2.785308238307716 0.0015180852641363634 M
217 4.08800664660901 4.061972490656043 4.1120497304916706 0.00035695672978787885 A
218 3.516980085937649 3.4915836672032534 3.5274695925453834 0.00022684285434204545 A
219 3.5254323851039833 3.5000251427330706 3.535913615865553 0.0002280722398522727 A
220 4.109705251931091 4.083494285937702 4.133973323318892 0.0003621101149712122 A
221 2.7853312117649542 2.7684252255738446 2.8040098528406054 0.001520311404484848 M
222 2.7410098277811574 2.7244389630817842 2.759612927433557 0.001504541466284848 M
223 4.056857531496699 4.030789177343311 4.080747316358592 0.0003548207625818182 A
224 3.5000504413890945 3.474657175604993 3.5105159152995755 0.00022490559844545456 A
225 3.524321073418382 3.49871493494643 3.534946859374766 0.0002273792575159091 A
226 4.122793902271486 4.096267159140977 4.147272655174754 0.00036676826070606064 A
227 2.7961288027353235 2.7800191795726095 2.8143031434431 0.0015337463839848482 M
228 2.7090949834301634 2.6932391746072093 2.7270003208863716 0.0014409495963833329 M
229 4.013329719920143 3.9872653345139217 4.037202982938277 0.0003524796219954546 A
230 3.4733420262951684 3.4479830807712473 3.4838076781204155 0.00022388195214772727 A
231 3.514855645762809 3.4891623282512234 3.5255511293663946 0.00022701571906704547 A
232 4.1266322306717775 4.099869891394961 4.151158444017725 0.00036597134363030307 A
233 2.802506116552637 2.7864299779621877 2.8206462515998516 0.0015324628047878783 M
234 2.6708742909985763 2.6559578553931527 2.6868743236123724 0.001417933282674242 M
235 3.957511367793265 3.9313102513956744 3.981226623336831 0.0003503078912636364 A
236 3.4361720612010394 3.410719586384274 3.4467029221137566 0.00022269578551249998 A
237 3.4952722973896915 3.469537470567074 3.506025775851918 0.00022810291909318184 A
238 4.119072199637565 4.091838283070411 4.143815689504061 0.0003606189555015152 A
239 2.8082796048327445 2.792935375554549 2.8261754310409812 0.001513519736893939 M
240 2.587639700164195 2.574461833737342 2.5976077065599172 0.0013049543261121207 M
241 3.8893085173893858 3.8629242806643482 3.9128685065320346 0.0003425654970545455 A
242 3.387323552738113 3.362012971202456 3.3977820480265573 0.00021876952483522726 A
243 3.4658365037121905 3.439921558792753 3.476834006335362 0.00022782668765795454 A
244 4.103268929212211 4.075437346783267 4.128373329222477 0.0003665134549257576 A
245 2.763364322486607 2.7495204776676823 2.7738449954625337 0.001407725002304545 M
246 2.19192458492868 2.1694496876242284 2.2126694073059685 0.0013175990684075752 M
247 3.8076429002261514 3.7810112669800744 3.8312029436709456 0.00034369905601363643 A
248 3.3288550704745314 3.3034643190782407 3.3394743778264524 0.00021958103563068183 A
249 3.4276723839497447 3.4016444153555616 3.4388249985441055 0.0002285033539 A
250 4.077282318388934 4.0488493096746785 4.10270145617534 0.00037244932178787885 A
251 2.3823584395599093 2.3591972083554476 2.4042643248131386 0.0014100612893060602 M
252 1.4170200427646886 1.409659789817132 1.426667742729749 0.00144270854800303 M
253 3.6922049691602803 3.6657208983104024 3.7166701797458126 0.000359617433309091 A
254 3.261043523842814 3.2356332391390135 3.2717345991152063 0.00022016424714772727 A
255 3.38083961868479 3.3544842558484924 3.392370617235145 0.00023391462026250002 A
256 4.019185515907664 3.9904246150909186 4.045915799997709 0.00039260273703181826 A
257 1.5714477030265352 1.5637969036569668 1.5807357944952074 0.0015768934382575754 M
258 0.5117427174050518 0.5003791517031652 0.5223368043515889 0.0011387453974454542 M
259 3.3941173685318486 3.3720443413092265 3.4202735943613725 0.000815038125569697 M
260 3.184309970576417 3.1588534888953235 3.1951202270577816 0.00022359688089772727 A
261 3.3267111244154046 3.299987418232949 3.338641785157925 0.00024173104047386362 A
262 3.7601246829947734 3.7347132573295916 3.7889527157984477 0.0009222863471757577 M
263 0.5779367906812295 0.5647123787115856 0.5905477762399416 0.0013148695628393936 M
264 0.08788844616278961 0.08231802169237845 0.09404500565276333 7.986045677712118e-05 F
265 2.351322994285049 2.331820598078845 2.3639429941438626 0.0012602809598318185 M
266 3.0957403630022973 3.0702637253720475 3.106880932402018 0.00023246251919545454 A
267 3.2610474192972947 3.2340607685746385 3.273513838947245 0.0002523925192 A
268 2.644965951481991 2.6234829296446045 2.659118659872113 0.001517624001636364 M
269 0.10082781650085171 0.09448565724334183 0.10781795872112522 8.890657567606058e-05 F
270 0.01919374919378504 0.01766713467023894 0.021037242473991562 3.194267182681817e-05 F
271 0.8244980430251747 0.8138212337586599 0.834263525421105 0.0008782652683348485 M
272 2.948271134178742 2.923621992663774 2.961290961189295 0.0002928452778159091 M
273 3.133073005263277 3.1067015310791 3.1475402304028397 0.0003347192471181818 M
274 0.938972188382227 0.9268720201995718 0.9495837831326578 0.0010575345129030303 M
275 0.022866238868793243 0.021084297870537647 0.025025096675466745 3.735398520696968e-05 F
276 0.002638792633660817 0.0024003525209844883 0.00292084762623187 1.1070255620939391e-05 F
277 0.047823376870893934 0.04474894022236226 0.051239696764328345 7.532720970878788e-05 F
278 2.112935381953196 2.093966011937411 2.122446646518177 0.0005175332572136364 M
279 2.23813864684132 2.218446470510622 2.2479974302481684 0.0006782155403943182 M
280 0.056445345610727976 0.05283422913457644 0.060447360616639634 8.844991645787879e-05 F
281 0.0033389407284941087 0.0030328199760282773 0.003698235467266053 1.3906797009803026e-05 F
282 8.406260137491557e-06 7.840906871672005e-06 9.641088056260205e-06 2.0531270163787874e-07 F
283 0.0005320990837470403 0.00048273641065549945 0.0005932962335873547 5.487152227560606e-06 F
284 0.7078109480895253 0.7013243925645465 0.7114426931549697 0.0003566878187159091 M
285 0.7321028363755828 0.7256285881951707 0.7356726119499514 0.00036593111014999996 M
286 0.000679903902772126 0.000617779247228684 0.0007528683334027736 6.772504353666667e-06 F
287 9.755431952491361e-06 9.237426054163502e-06 1.4240237903512986e-05 2.2414382386212114e-07 F
288 0.10547765932575646 0.10490772348643242 0.10586923308298367 0.00019492386070595234 M
289 0.13207736036380036 0.1313456841429999 0.13268174067068947 4.598462907535715e-05 A
290 0.11274805928590498 0.11208530621621751 0.11296969157609632 3.195527970410713e-05 A
291 0.11387816847514985 0.11320694221817704 0.11410503892519686 3.210706833910714e-05 A
292 0.13498000278408284 0.1342317014054856 0.1356003179543661 4.646427528273811e-05 A
293 0.10810881789722449 0.10759685806496808 0.10854296506881561 0.000197269731647619 M
294 0.10225290865334491 0.10172847445383688 0.10277618032979957 0.00017771651332023806 M
295 0.12897538266736508 0.12829545009074544 0.12955383024498102 4.491958852142858e-05 A
296 0.11145189497272118 0.11080449236306561 0.11168218587075883 3.158994171357143e-05 A
297 0.11455373412078704 0.11387148963973309 0.11479993088017612 3.2930258489285706e-05 A
298 0.1375890028901333 0.13682292926427064 0.13822757425324858 4.7682063273333345e-05 A
299 0.11072349079440712 0.11018659885743917 0.1112121128666422 0.00020226018209166662 M
300 0.09950863430488262 0.09918658267962878 0.0998900381345086 0.00018128364255238092 M
301 0.12539362845883803 0.12466757378346462 0.12597141437630135 4.35937433654762e-05 A
302 0.10981310375581359 0.10915445008530814 0.11004610855015726 3.1146909071875e-05 A
303 0.11520548644158009 0.11450720074194824 0.1154521203664811 3.311458682473213e-05 A
304 0.13997259303080878 0.13916831420160675 0.14063190571603826 4.856436345142858e-05 A
305 0.11375375802537542 0.11329816089266105 0.11407262071320261 0.00021706174502142853 M
306 0.09537555497112575 0.09486839392312331 0.09582668995296405 0.0001645388812535714 M
307 0.12115978105073756 0.12045358496810088 0.12171358650155432 4.2636703424047624e-05 A
308 0.10776483309715564 0.10710572922738856 0.10800955557681464 3.137002389589285e-05 A
309 0.11548307933799686 0.11479125767445467 0.11573649524474565 3.358050353142856e-05 A
310 0.14213797451633856 0.14132505265953924 0.14280365122985472 4.955894855642858e-05 A
311 0.11583880786729596 0.11536048875269382 0.11638443259001997 0.00019991439541071425 M
312 0.08571230208583078 0.08498334581148924 0.08650225202532158 0.00010497470222023807 M
313 0.11660831642166784 0.11592295421271773 0.1171273314615048 4.1029234509523816e-05 A
314 0.10536267049679345 0.1047019788708451 0.10563139157563352 3.1195920416607136e-05 A
315 0.11546374557405935 0.11475227761016728 0.11574298275498078 3.4606405876517854e-05 A
316 0.14418840797714547 0.1433242760800416 0.14488851136820238 5.176729990714287e-05 A
317 0.11090972237671644 0.11002096855575434 0.11183738087262937 0.00014039337860714284 M
318 0.06652459844326222 0.06611769374260303 0.06702232534927381 0.00010583277551738093 M
319 0.11133823007034281 0.11065951954725224 0.11184029115724206 4.03861290054762e-05 A
320 0.10266779336077911 0.10201727758963092 0.10293937334959798 3.121041233e-05 A
321 0.11533461968181641 0.11459424271391976 0.11564470262289238 3.530863680874999e-05 A
322 0.14592848072216127 0.14500874010051465 0.14667845252005707 5.4190461359880964e-05 A
323 0.0919959830342076 0.09146169253028544 0.09265594904966265 0.00013230067513928567 M
324 0.04111910505281399 0.040866654072089545 0.04122565381929733 0.0001159692413167857 M
325 0.10494308653562047 0.10428134020504902 0.10545061309074373 4.174006945107144e-05 A
326 0.09969973616204102 0.09904490779801786 0.09998758678267747 3.123864990151785e-05 A
327 0.11502009720559611 0.11427329645189677 0.11535058943363531 3.634016447241071e-05 A
328 0.146449903116574 0.14553173045300385 0.14723627110957588 5.807392835952382e-05 A
329 0.06070236434678988 0.06040886676969426 0.060984779907385656 0.00015183901944761902 M
330 0.014071552217374949 0.013755485662814506 0.014384147742253921 7.529193012440475e-05 M
331 0.09360632400252203 0.09304121754141843 0.09419780887783158 5.911604253738097e-05 M
332 0.09634495638249412 0.09569059314390428 0.09664750227384775 3.1807025712678564e-05 A
333 0.11437198643484824 0.11360015655254799 0.11473709852941585 3.851948075214285e-05 A
334 0.14005608384654394 0.13919721607742566 0.14101767179074828 0.00011651795173928574 M
335 0.021832454532364088 0.021409227081429106 0.02236332319196615 0.00013612611574404757 M
336 0.0023092257377233965 0.0021686041647080287 0.002467211903859986 7.047820106988093e-06 F
337 0.06293542874145809 0.06251640653275886 0.06320731908364317 9.480200170404765e-05 M
338 0.09246772815545673 0.09182273486226318 0.09280152591345507 3.333698808866071e-05 A
339 0.11334621689962379 0.11257067880893154 0.11374701914986866 4.203743182303571e-05 A
340 0.09970861925798728 0.09912908062835361 0.10007579326081473 0.00017050455433333337 M
341 0.004023300218836678 0.003779990789151572 0.004293480771233177 1.2118838519523806e-05 F
342 0.0004053198665044407 0.0003736500127872518 0.00044269354200371353 2.2997137459523805e-06 F
343 0.021280275084966518 0.021036593455816897 0.021496769711713555 6.007422831178572e-05 M
344 0.08704988988719514 0.08640967287384271 0.08741119374170024 3.817591319178571e-05 M
345 0.11021108063326854 0.1094256062168886 0.11061977437934199 5.032611143089285e-05 M
346 0.035347044364495726 0.03493089204056484 0.03572124979642357 0.0001154731418334524 M
347 0.0008248688637080607 0.0007627038993894105 0.0008962568642050608 4.537588805511904e-06 F
348 3.097856036320684e-05 2.956222353660524e-05 3.4406562561235736e-05 3.3854272896190465e-07 F
349 0.0011065856322586742 0.0010375904955372724 0.0011819060712958277 5.914996124059525e-06 F
350 0.06250099926953379 0.06202167200681346 0.06275820457476561 5.532483686401784e-05 M
351 0.07781096076693686 0.07743932339378778 0.07829596200165062 7.425400506187499e-05 M
352 0.0021020394883138564 0.0019753995332267215 0.002258975297555202 1.015543937684524e-05 F
353 8.74091687844101e-05 7.996616443914493e-05 0.00010000373622162881 1.1364398307380949e-06 F
354 -8.544031625161814e-11 -1.0479038704430927e-10 -8.030246847347051e-12 2.891655213142856e-11 F
355 -9.52241903800568e-08 -1.1819776033166578e-07 5.916018643890281e-07 5.962539763785715e-08 F
356 0.021525766650479 0.021354605883108158 0.02163748507727475 4.2150981223303565e-05 M
357 0.024497816791833417 0.024289268637879995 0.024608571594250256 4.973619963303571e-05 M
358 -1.3952998512210661e-09 -2.93584423850342e-08 1.588540537711849e-06 9.92207502961905e-09 F
359 2.2993939018158927e-12 -6.918041063693944e-10 3.5981889865481744e-11 8.949002334988093e-12 F
360 0.023749692462733125 0.023618952344525997 0.023849896166243854 3.906277572019607e-05 M
361 0.02569502246048539 0.025579357480655287 0.025776167076148757 1.143354967784314e-05 A
362 0.021791679042833082 0.02169201225734359 0.02183543591963326 8.354566077389706e-06 A
363 0.02212900391443545 0.022026885134040147 0.022174191874350522 8.478121055698529e-06 A
364 0.026609361657968962 0.026487357531229584 0.026694553207106928 1.1772749835980393e-05 A
365 0.024680821827701222 0.024533908302443078 0.024827925729344044 4.079919025617646e-05 M
366 0.02274597243282386 0.022627099573227113 0.022857736339656664 3.7239545958872546e-05 M
367 0.024769532003887217 0.02465352607875547 0.02484809986269871 1.1009363118333336e-05 A
368 0.021427006151019407 0.02132470425197901 0.021472723108156306 8.24527332547794e-06 A
369 0.022393631365974935 0.0222900215295638 0.022440144410300743 8.635393144448528e-06 A
370 0.02743933123296185 0.02731199172740479 0.027527331556396053 1.2230750284754904e-05 A
371 0.025742150068360437 0.025596356571140247 0.025881449215223975 4.186098713166666e-05 M
372 0.021534926171216023 0.02143738270204149 0.021657579660402538 3.4362696164313724e-05 M
373 0.023697651956260928 0.02359238820619397 0.023769023292882004 1.0553667400931373e-05 A
374 0.020992818690575555 0.020890909346181943 0.021040180678181655 8.113096618713234e-06 A
375 0.02265162188146428 0.022545722013288392 0.022699251040651014 8.782859136213233e-06 A
376 0.02824669289032587 0.02811865672816142 0.028337315338418118 1.2716129206960786e-05 A
377 0.026774007987761708 0.026648402631851215 0.026883193236560177 4.466523255068627e-05 M
378 0.019733330325142236 0.019630079438681766 0.01986244500009124 2.8218803000735292e-05 M
379 0.022592214683802937 0.022486450935386402 0.02265858061415315 1.010459258397059e-05 A
380 0.020481784878559194 0.020383498849491484 0.0205314672718409 8.134983824999998e-06 A
381 0.022853914369215036 0.022742709988519783 0.02290687462195823 8.971596204522058e-06 A
382 0.029065460453950094 0.028926597451405366 0.029165676087669512 1.3229653754950982e-05 A
383 0.02673248212147833 0.026591975036867357 0.026903815953986377 3.6979901536568624e-05 M
384 0.016474740476374417 0.016397476654187067 0.01658401271767202 2.0381772983921564e-05 M
385 0.021381404085432768 0.021276951039199445 0.021447577939692403 9.824933742058826e-06 A
386 0.019951710479266856 0.01985423691622749 0.020002895782105817 8.015168050514705e-06 A
387 0.023037385126908557 0.022925370548816108 0.023091463842504347 9.358964836066174e-06 A
388 0.029870078311962648 0.02972261793961841 0.02997484854765123 1.3893756361176472e-05 A
389 0.024550773315566016 0.024440602352580554 0.02471268459242035 3.0815793576519604e-05 M
390 0.012193197771440345 0.012157814615329054 0.012257013794511907 1.8641196804411763e-05 M
391 0.020059962980354513 0.01996023561625254 0.020121263501661046 9.656032326274512e-06 A
392 0.019348358625519944 0.019248869822266538 0.019401621533787827 8.149901146433822e-06 A
393 0.023184672409439704 0.023067851083545747 0.02324846290727087 9.957646894742646e-06 A
394 0.030578664129048087 0.03042200943399832 0.030695628936248005 1.4896175661274514e-05 A
395 0.02024587836688825 0.020162566742311365 0.020316405322844237 2.8905351965931367e-05 M
396 0.007261553180642942 0.007208573870147296 0.007283570740485764 1.743737190196078e-05 M
397 0.01854018054326873 0.01844225749584509 0.018601537129491474 9.524105119019611e-06 A
398 0.018698435146599048 0.018602008878510785 0.018754655002969373 8.333108167683823e-06 A
399 0.023301753592344352 0.023183100055498895 0.023364685136359264 1.0315568121066176e-05 A
400 0.03108364472151946 0.030920767440064202 0.03121468191943952 1.630980071401961e-05 A
401 0.013330100685593451 0.013249029743845097 0.013358057363397789 3.477799558009803e-05 M
402 0.0022887446373261234 0.002248747002973192 0.002341688362862341 1.099013318730392e-05 M
403 0.01622191899748957 0.016144510587338387 0.01629695040893693 1.302042799397059e-05 M
404 0.017983563522433656 0.017887519773439983 0.01804138262034736 8.484661262242646e-06 A
405 0.02335209668457347 0.02322384019223613 0.023425833957178302 1.1111492227022059e-05 A
406 0.030067292551563537 0.029941296121535205 0.030241513303974628 2.5966143705539224e-05 M
407 0.004818402975759936 0.004715117600299969 0.004886432754030886 2.544598665598039e-05 M
408 0.0003631535751030477 0.00034118371375543003 0.000387815261893182 1.5810727124117644e-06 F
409 0.010652905654130383 0.010603529887818035 0.010689461974949107 1.6408837684656866e-05 M
410 0.01717397724642233 0.017077349186736004 0.01723305120175112 8.81515564930147e-06 A
411 0.02331267038181447 0.02317981681098095 0.02339271114985858 1.228019634360294e-05 A
412 0.021539335983589432 0.021398979436922944 0.021581847077563856 3.545233128710785e-05 M
413 0.0008512651030387503 0.0008009164876821678 0.0009073822305243276 3.6785718205441167e-06 F
414 5.241890165203289e-05 4.8274644492350885e-05 5.638841059819826e-05 4.393584275823529e-07 F
415 0.0034716447744634186 0.003436754692216783 0.003507548931756755 1.1162078643921571e-05 M
416 0.0160067142733001 0.01591488577767561 0.016063634838831033 1.0452264598272057e-05 M
417 0.022800132227439575 0.022672551658063297 0.022880530776002814 1.5287931991617647e-05 M
418 0.0075101858251339715 0.007427148690656915 0.007577534528372499 2.6093639926519614e-05 M
419 0.00015381483311379524 0.00011529207024042816 0.00016426244437276125 1.3412069886372546e-06 F
420 2.1581793698863537e-10 2.1581793698863537e-10 1.5205037116105931e-06 2.476622065828431e-09 F
421 0.00015106882279802462 0.00014128439743119154 0.00016082180278823344 1.1189989136029415e-06 F
422 0.01150150850072052 0.011441056291953548 0.011564084597641064 1.4478393070147057e-05 M
423 0.015887338101452948 0.015792825580011976 0.015935250068496946 2.3281917239007352e-05 M
424 0.0004146316747389224 0.00038865326253084324 0.00044130952300007025 2.997441683431373e-06 F
425 5.604717060990605e-06 -1.823360070994522e-08 7.00531355220571e-06 1.1435457630588233e-07 F
426 1.7539066202865635e-12 1.387933451507377e-13 4.459218801701225e-12 2.1500868922843134e-13 F
427 9.623331465845597e-11 -1.2314172201506181e-09 1.576546364635574e-09 2.012330367264706e-11 F
428 0.004050469287762221 0.004014765754800374 0.00407424182509729 1.7073067071764704e-05 M
429 0.004823907847151192 0.0047933051638259635 0.004844945624608174 1.9974677558198528e-05 M
430 -9.885239322981091e-10 -1.373758548528626e-08 1.3036166251027495e-08 3.6786169964264715e-10 F
431 -4.334912002294118e-12 -2.9234751103272124e-11 -3.932438314076948e-17 4.702253884480391e-13 F
432 0.006177729852971424 0.006157044655712983 0.006207709951643737 8.9243044623e-06 M
433 0.005616363539766611 0.005599266885070642 0.005626202325195998 4.048185360766667e-06 A
434 0.004732731631070475 0.004712521174566503 0.004744489165351035 2.975622273525e-06 A
435 0.004829860944746058 0.004809498382968002 0.004842286073301314 3.040866203075e-06 A
436 0.005891779687439204 0.005872971678957523 0.0059028176067060355 4.272150817700001e-06 A
437 0.006499898177459168 0.006488395252130679 0.006529619664107587 9.295633171233331e-06 M
438 0.005744842228426212 0.0057257149200902495 0.005773960461320439 7.9787347669e-06 M
439 0.005322688825343504 0.005306424006369459 0.0053325590893387636 3.842962080266668e-06 A
440 0.004616430921541459 0.004596359762871386 0.004628360634338547 2.9282912048749997e-06 A
441 0.004929661631458901 0.004908752446904964 0.004942034219821961 3.1142671633e-06 A
442 0.006154485975484398 0.006135205582585919 0.006165762982887242 4.485893685300001e-06 A
443 0.00681346943889311 0.0067789033834141236 0.006851854116508068 9.889173447933333e-06 M
444 0.005106338779227231 0.0050872343656776335 0.005114163757619867 6.818054687399999e-06 M
445 0.005030469941577752 0.005014705653957691 0.005039713088213032 3.628190041066668e-06 A
446 0.004498300939452975 0.004478318036294516 0.0045104359398303985 2.854046947475e-06 A
447 0.005013924967863218 0.004993092442810011 0.0050262368359146594 3.2311701088000002e-06 A
448 0.006428261103660699 0.006407380501885898 0.006439608162434307 4.742952085633334e-06 A
449 0.006828216571886505 0.006807841264839578 0.006857301712666332 9.559538666533333e-06 M
450 0.004324791844853162 0.004310880099755207 0.004344811462430468 5.9123346624333335e-06 M
451 0.004723584693534078 0.004708306047780012 0.00473336196171264 3.4384495627000007e-06 A
452 0.004379135863298317 0.004358864759096635 0.004391991330703248 2.816567595925e-06 A
453 0.005086150893340069 0.005065041179596117 0.00509839963935302 3.3126605482e-06 A
454 0.0066861663530786136 0.006664196207397341 0.00669968962486928 4.996986079400001e-06 A
455 0.006557585072965094 0.006535471849053715 0.006589930268059565 8.991153444133333e-06 M
456 0.00346234978989287 0.0034525138759945143 0.0034831760333400947 5.060635921833333e-06 M
457 0.004410593029304284 0.004396129535136693 0.0044196727360188886 3.308707819430001e-06 A
458 0.004250394996855362 0.00422984677591648 0.004263657596269573 2.8188744685750002e-06 A
459 0.005164362819374403 0.005142281518728561 0.005177518223804745 3.466966282625e-06 A
460 0.006931265466351221 0.006907213432761117 0.00694538045795085 5.381981657266668e-06 A
461 0.0059366038509530115 0.005902589734975775 0.0059513687104749205 8.988112884066665e-06 M
462 0.0024719617339473148 0.002465961278416012 0.0024803097684038215 4.301292427799999e-06 M
463 0.004069673243156054 0.004055107788880227 0.004079192457963248 3.1958239206266675e-06 A
464 0.004108693309072829 0.004088273309586223 0.004122585110421826 2.8655732180750003e-06 A
465 0.005236734612381782 0.005214556845675212 0.005249790434534291 3.6883360859500002e-06 A
466 0.007151329510699674 0.007125333902436856 0.007169148787542721 5.833100758566668e-06 A
467 0.0048782146150530585 0.004859083780923025 0.004889516382540151 9.609229165366666e-06 M
468 0.001411879344236029 0.001397937132074197 0.0014147571085885804 4.330236974e-06 M
469 0.0036978905183636364 0.003684956080844086 0.003706726089029583 3.156706481230001e-06 A
470 0.00395669920170813 0.003936202314841491 0.003970490171894001 2.89912677175e-06 A
471 0.005299391031064087 0.0052774898992648395 0.005312530830609301 3.980480153000001e-06 A
472 0.0073606316498559775 0.007332824883664052 0.007380803869452725 6.431852540500001e-06 A
473 0.0031309713798769526 0.003120637147433806 0.0031477420916350297 9.177918804833332e-06 M
474 0.00045193234610428124 0.00043024472836781055 0.0004539911887089526 2.2576090148166665e-06 M
475 0.0031892698923717483 0.003174736229217702 0.003198664061095005 3.4776296460000006e-06 M
476 0.0037859231709495463 0.003765404626224797 0.0038006637008229554 3.0418167834e-06 A
477 0.005320993777118287 0.0052991721457696615 0.0053367172537573775 4.376470129225e-06 A
478 0.007189313212242693 0.007166694780313975 0.0072168932256295075 8.85280003516667e-06 M
479 0.0010998497065573753 0.0010846142093534526 0.0011285082527502377 6.428221102499999e-06 M
480 5.3628689199317024e-05 3.941155768683712e-05 5.7164025270622716e-05 3.1871985121399994e-07 F
481 0.0020448927389417637 0.0020167815029716843 0.002050957707174913 4.186804718400001e-06 M
482 0.0035889804793718698 0.0035699865391300343 0.003602353409771635 3.297916659125e-06 A
483 0.005311352486256707 0.005290431430688823 0.005327689145155995 5.032768459575e-06 A
484 0.005062423244039566 0.005024983848864923 0.0050790455692133534 1.1477208194166668e-05 M
485 0.00016676544316478678 0.00014306114836511326 0.00017565315475507695 9.635989873766665e-07 F
486 3.812777294897915e-06 3.2637650591107538e-06 4.515835639987393e-06 6.002898256933333e-08 F
487 0.0006495629204469078 0.0006446109307166581 0.0006606940127094328 2.533719027173334e-06 M
488 0.003311311729007278 0.0032946902140064418 0.0033221778686366114 4.611425680825e-06 M
489 0.005167953620628341 0.005145731744233593 0.005186181208058929 7.581762428375e-06 M
490 0.0017596718928924236 0.0017174518550532162 0.0017993805628353432 6.817430640066669e-06 M
491 1.7427144026398237e-05 1.502961116377653e-05 2.0493490744933292e-05 2.556465147276666e-07 F
492 -3.241293443710422e-11 -7.549401257661545e-10 2.70827078499368e-10 6.112220021899999e-12 F
493 1.418418751126186e-05 -4.349439443029778e-07 1.5577247180793388e-05 1.648431507826667e-07 F
494 0.0023488146997587174 0.0023405631563054277 0.0023593615795898452 8.83053329255e-06 M
495 0.0034904455504501763 0.0034618693836438795 0.003514495117060388 1.3089365811475002e-05 M
496 5.098113798442377e-05 4.5295115586319906e-05 5.797987325962527e-05 4.777282829433335e-07 F
497 -1.5884899064258788e-11 -3.045071733580543e-09 -1.3017605218009203e-11 6.444279446633332e-12 F
498 -3.195549930697392e-15 -4.892509901770178e-15 -1.988260046096789e-15 3.325026403843333e-16 F
499 -1.1033067886751123e-12 -1.3090629244785817e-12 -3.1280630522759294e-13 1.0184667259966669e-13 F
500 0.0008050913435202071 0.0008014467011703832 0.0008119072859703763 7.168491334775e-06 M
501 0.0009921222001673831 0.0009490004445975052 0.0009970832898680924 8.75585117445e-06 M
502 -2.291684470801225e-12 -3.602001939868419e-12 -3.9472998574277714e-17 3.881324924566667e-13 F
503 -1.7345085496708178e-16 -3.8136913488663914e-16 -1.4439332741968707e-16 6.633275619133332e-17 F


==> anc/CC_NNLO_EW.dat <==
# bin      val      val_down      val_up      err      region
0 0.012515649323833998 0.011084299387289193 0.014077681487968069 0.00018561466993083332 M
1 0.10272609425082695 0.10054135478600437 0.1052186342482342 0.00041938484573000016 A
2 0.15014416618121634 0.14793580155265004 0.15168577491183627 7.9216923203125e-05 A
3 0.14912867546969774 0.14690544533402922 0.15070378358492056 8.053507805e-05 A
4 0.10105284747585304 0.09843467058051635 0.10343742898065864 0.0003935371249491668 A
5 0.012354222604999408 0.010988254761603915 0.013942398394574396 0.00018563843578999997 M
6 0.012956639963142618 0.011497873730504734 0.014734207681769529 0.00019970008216999997 M
7 0.10481807452854565 0.10288022844184012 0.10745467616652662 0.00042180378556000013 A
8 0.1505719551925642 0.14833490012522582 0.15218214329514723 7.9289595396875e-05 A
9 0.1481876951147376 0.14597961624701752 0.14972107468158022 8.2314234320625e-05 A
10 0.09972717605879368 0.09770261880989846 0.10235732550516553 0.00039988941658833344 A
11 0.012306743323088795 0.010952642326174598 0.013905952109674862 0.00018461848897499998 M
12 0.012873629850013822 0.011491226918340577 0.014550816594772047 0.00019408186915666664 M
13 0.1055969052411013 0.10363377270392667 0.1080039559471887 0.00038810830258083345 A
14 0.15126103715817407 0.14904910645777483 0.15275934680806638 7.9729070161875e-05 A
15 0.14696797878241316 0.14479506165361272 0.14850638485190484 7.6548970709375e-05 A
16 0.09893785734113143 0.09707495938993468 0.1015501715609446 0.00039356967855500014 A
17 0.011653880070399551 0.010389671845333735 0.013274825107796902 0.00016975241620499997 M
18 0.013158812245538075 0.011781085245371912 0.014917398162613033 0.00019616124075249998 M
19 0.10831904335672234 0.10585692803763608 0.11072055533235485 0.0003935266987875001 A
20 0.1516877971391989 0.1494607769700672 0.1533301858477409 7.755821819312502e-05 A
21 0.14552539340946977 0.14337271924086706 0.14709900543079324 7.939215183812507e-05 A
22 0.09670222226760329 0.09473582163489534 0.0987637659841434 0.0003674363028716668 A
23 0.011926408413194933 0.010618723705848952 0.01367225139362132 0.00016751415162749998 M
24 0.013393411549356098 0.011951041818847857 0.015049419630306886 0.00019593641874666664 M
25 0.10910033150184072 0.10717019537407114 0.11131407914948369 0.00040943256901333346 A
26 0.15238447968143112 0.1501997934768087 0.15404298178455758 7.7817478773125e-05 A
27 0.14409507266838747 0.14202094366720294 0.1456636524722397 7.2362199253125e-05 A
28 0.09471954572315629 0.09308399344531272 0.09701299656539235 0.0003547233736666668 A
29 0.011382488325468414 0.010134196884421449 0.01289396542467223 0.00016052463789833333 M
30 0.013525104957906237 0.012031104205792155 0.015305429846746424 0.0002204382920658333 M
31 0.11074697518612096 0.10872399647075306 0.11296089880588711 0.0004061616470183335 A
32 0.15282671849072366 0.1506674119841992 0.15456681280585768 7.656218706e-05 A
33 0.14216135039909678 0.1401477191770737 0.14377687962910368 7.387263313562501e-05 A
34 0.09207443109596704 0.08977404850349295 0.09399810604370588 0.0003682604467600001 A
35 0.010871859021151606 0.009628964004912222 0.0123131660995882 0.00016147264047999997 M
36 0.013368947776933704 0.012041782465750007 0.01501302284873817 0.00021251675728166665 M
37 0.112301966079066 0.11028789224897662 0.11429467450020549 0.00041128777481666675 A
38 0.15326979227033113 0.15112542860268272 0.15510438361361711 7.8788638894375e-05 A
39 0.1404251706808934 0.1384792576962257 0.1419997763962835 7.079936050437501e-05 A
40 0.08941753967888422 0.087893283379009 0.09144999394917179 0.0003467592254941667 A
41 0.010353428111197077 0.009194044755252921 0.01176389351284085 0.00014710919507416665 M
42 0.009175022194567551 0.008621526598954276 0.009925781091108801 0.00011245558832916665 M
43 0.11365397255865921 0.11212968834720702 0.11598807356538507 0.0004227186123008335 M
44 0.15399462551206752 0.1519131751888717 0.15584905396685003 7.656628389937501e-05 A
45 0.1384227948489657 0.13660508407244448 0.14005678953890482 6.855026604875e-05 A
46 0.08644837618588913 0.08508476456596957 0.08825302944299757 0.00033791849769666674 M
47 0.007261610512088987 0.006776462778200445 0.007962161268469641 7.794299757749998e-05 M
48 0.004307653306133346 0.00397460647657265 0.004725633456662375 1.1191502414833332e-05 F
49 0.09325182067039607 0.09219737896680168 0.09408468022945983 0.00036860948917500014 M
50 0.15453994290911194 0.15247960885053735 0.1565203351108579 7.677085020875e-05 A
51 0.13593200399461314 0.13417253345176547 0.13760640693224918 6.6528308705e-05 A
52 0.06932166210185194 0.06811541121834588 0.07033044326114787 0.0002859305648491668 M
53 0.003260504095856971 0.0030011949249716123 0.003590933749943059 8.460316585583333e-06 F
54 0.001870593826647221 0.0017161519798660227 0.0020857592598590427 6.67301789225e-06 F
55 0.03762777806226863 0.03739048653937512 0.038069862375200256 0.00018854794336833338 M
56 0.15367861769094812 0.15166761424716424 0.15572572859702155 8.881098228500006e-05 M
57 0.13210688499565262 0.13041048912571793 0.13372895077464036 7.4301522629375e-05 M
58 0.027769953194877125 0.02760229146274186 0.02795096933117874 0.00014226859417666672 M
59 0.0013063930238615855 0.0011932646713214647 0.0014576814479136503 4.694354462566666e-06 F
60 0.0004722953868550288 0.00042581382240038936 0.000534337710524601 3.249927035841666e-06 F
61 0.002248310353663504 0.0020787504505897455 0.0024523720944358836 1.2091680620500003e-05 F
62 0.11352548157377734 0.11212782546317238 0.11495234601459332 0.00011868331838125 M
63 0.09919498668531325 0.09787789725897701 0.10039912188844612 9.853933078375e-05 M
64 0.0015681441302543245 0.0014439397805035923 0.0017136358135893743 8.042885182066669e-06 F
65 0.0002826002296280815 0.00025417052659906873 0.000320373099646838 1.9012247290666663e-06 F
66 1.1965681750721604e-05 9.33917960171608e-06 1.4226129348881909e-05 2.2649694932166663e-07 F
67 9.254316436940704e-05 8.476384558680354e-05 0.00010295161779078811 1.2328604311500002e-06 F
68 0.03818909685114073 0.03762419846664618 0.03857854946120565 6.311418007624999e-05 M
69 0.03532482729684805 0.034808612851196345 0.03568125572451331 5.54044985146875e-05 M
70 4.966990445686029e-05 4.582994974280978e-05 5.514164217449031e-05 6.750975334091668e-07 F
71 5.832103490677999e-06 5.077790211694097e-06 6.686986522394572e-06 1.1103568389249997e-07 F
72 0.07661986710662731 0.07522949782917825 0.07849663952911688 0.00022761395843571425 M
73 0.1929241127689169 0.19133727625662553 0.19474519663901727 6.95391764204762e-05 A
74 0.17243041051449096 0.17084746049821403 0.17337883823747685 4.753981948392856e-05 A
75 0.1711276407605435 0.16956766575400412 0.17204990109377022 4.6933184952142854e-05 A
76 0.18960641900883174 0.18804295192653 0.19140935051438843 6.848157462404763e-05 A
77 0.0750473735087125 0.07377741267692106 0.07728269685030777 0.00021777859783095235 M
78 0.07883012264975205 0.07729861068797061 0.08103664795716435 0.00023488933787380948 M
79 0.1962833537576535 0.19468609313031127 0.1981664494546403 7.118880607809526e-05 A
80 0.17338513191757435 0.17178236647435796 0.17435320277482153 4.779302205249999e-05 A
81 0.16957045430339523 0.1680175663230061 0.17047906025103687 4.625386180205356e-05 A
82 0.18597812874424333 0.18445304337727736 0.1877664796552952 6.705101598726192e-05 A
83 0.07340397107886569 0.0722824400296335 0.07557874041441039 0.00021153994752857137 M
84 0.07951010581789894 0.07829613051437537 0.08164760851185797 0.00023831998038690468 M
85 0.19906454014174169 0.19744447429544615 0.20099053408157308 7.241672782988097e-05 A
86 0.17406755740526472 0.17247204627061413 0.1750099701116094 4.8387761683928565e-05 A
87 0.16753672834020736 0.16599180457040147 0.168437339397383 4.605995409660714e-05 A
88 0.18184262138537524 0.18036600608359749 0.1835977180629826 6.55835208507143e-05 A
89 0.07174326426207114 0.07062583775979024 0.07389022727756923 0.0001994929543595238 M
90 0.08124264574539225 0.07987406781745199 0.08346765049810398 0.00023900857432380948 M
91 0.20177699710711916 0.2001352675451173 0.20376881186046364 7.423709966928574e-05 A
92 0.17460284636229528 0.17298367680380577 0.1755581439290177 4.815471475687499e-05 A
93 0.16498993550236543 0.16346379639711758 0.16587278283807885 4.5919763121071426e-05 A
94 0.17710552688596404 0.1757158516005742 0.17879552959276326 6.373377591083334e-05 A
95 0.06988047737310035 0.06872575462917217 0.07160317482721036 0.00019612225823690472 M
96 0.08235290458014673 0.08104925660163866 0.08449541170298909 0.00024085546153928566 M
97 0.20458697279126828 0.2029666349289422 0.20661619733651404 7.53362484357143e-05 A
98 0.17474870496512213 0.17311321331209928 0.17573093350643995 4.9303397798392844e-05 A
99 0.16221994842504908 0.16068555472865953 0.16310063130331776 4.4744736552589276e-05 A
100 0.17173045391184621 0.17040919581209174 0.17340278744345408 6.183248381059525e-05 A
101 0.06707486405231658 0.06570179163818637 0.06866596010663378 0.0001953399100785714 M
102 0.08267326659779668 0.08174221484186746 0.08433611409721142 0.0002471310200880952 M
103 0.207281278334752 0.20566995055522785 0.20939970463862875 7.916106886809525e-05 A
104 0.17483069407745824 0.1731519512476015 0.17586788103933182 5.0475353744732136e-05 A
105 0.15891556466202797 0.15736639371771918 0.15981208794776147 4.564475391107142e-05 A
106 0.16564183688802955 0.16439306662272815 0.1672830731019161 6.179648757107145e-05 A
107 0.06348058287384445 0.06254832421925559 0.06484516583116132 0.00017630376360952378 M
108 0.06638625114508018 0.06560034262332161 0.06714983493783248 0.00020985664970476185 M
109 0.21007416422265407 0.20847398285538724 0.2122682087200442 8.237842024869049e-05 A
110 0.17468319383752298 0.1729917573102358 0.1757168457044884 5.164973295785714e-05 A
111 0.1550182485963448 0.15347910216428892 0.15589674441880244 4.5346544330803565e-05 A
112 0.15886395344050408 0.15766026488597493 0.16047562293603782 6.060789305630953e-05 A
113 0.04818027498197197 0.04755767729554653 0.04874806097456256 0.00014188041157023806 M
114 0.026622446197438723 0.026200299308686156 0.026991531818958067 0.00014727490301904759 M
115 0.2027434939771085 0.20105565440948364 0.20487545648973118 0.00012900373576547623 M
116 0.1743045737857876 0.17258714998755884 0.17540575837077665 5.406312259285714e-05 A
117 0.15077550126885353 0.1492335449569272 0.15164388585504437 4.533469202348213e-05 A
118 0.1442194920722936 0.14307915199842522 0.14572806085487533 8.006165548071431e-05 M
119 0.01822914470965752 0.01793854265513771 0.018486381474708758 8.800838635892855e-05 M
120 0.00500407178873524 0.0046686898807923915 0.005391732854829793 1.2804701543214283e-05 F
121 0.14604564956973845 0.14466070358994512 0.14730949262570778 0.0001750757530916667 M
122 0.17373865851838347 0.17196328713761647 0.1748526015979016 5.6488693278749985e-05 A
123 0.14602588530534752 0.14449945538166428 0.1468804438056508 4.623280544401785e-05 A
124 0.09875213164134392 0.09786487083993747 0.09961147026555589 0.00011701241569619051 M
125 0.00322690736481111 0.003003165492294677 0.0034864300751988307 8.25911025760714e-06 F
126 0.0016118712029558123 0.0014855628919065486 0.0017674227215655363 6.301201959654761e-06 F
127 0.0530369389974156 0.0523779613620296 0.053608816219002375 0.00014108005430714287 M
128 0.170176552187566 0.1684150028280031 0.17141410017334818 6.706884731642856e-05 M
129 0.1387389601992747 0.1372671294593978 0.13965749504743646 5.090192631437499e-05 M
130 0.034402355818877746 0.03398417543370565 0.03477361489171041 8.238132600297621e-05 M
131 0.0008989139555922158 0.0008249924388801365 0.0009913289184305312 3.4877712241904754e-06 F
132 0.0003151508232017094 0.00028543073828891984 0.0003514150163888627 2.544912718464285e-06 F
133 0.0032734938083442446 0.003049708895334776 0.0035252402253013178 1.5086281177976194e-05 F
134 0.1228685056407793 0.12149665614606872 0.12368602753375155 0.00010079573342767855 M
135 0.10123226756173584 0.10007479400826617 0.10179245887752944 6.734882523714284e-05 M
136 0.0018725274788062862 0.0017479336718460728 0.002012418212319284 8.11390727277381e-06 F
137 0.0001350262955926311 0.0001234214593563612 0.0001499895195197335 1.0352080727547617e-06 F
138 6.774156121761384e-07 4.4347485404520897e-07 7.581394477452234e-07 5.5671782657619036e-08 F
139 5.412004238406795e-05 4.706079865942659e-05 6.687098377569109e-05 7.351901558500001e-07 F
140 0.03986100078002629 0.039403230811582576 0.040104050331306304 5.6525484860267846e-05 M
141 0.03548544592405315 0.03508103241963776 0.03573939010402694 5.207229334830357e-05 M
142 2.064836873705313e-05 1.8773081091173416e-05 2.336184397900255e-05 3.2874978899642865e-07 F
143 6.870202581108192e-08 -1.2958622342486771e-08 1.9836852019602023e-07 1.669564956523809e-08 F
144 2.257353812140921 2.242815538781064 2.2788698415784414 0.0013376864945363633 M
145 3.5574021858214033 3.5363173692200434 3.5818667334035434 0.00033640698786515153 A
146 3.0686504623958837 3.0471342645804307 3.0804056444439403 0.00021168336795000228 A
147 3.0688604210410464 3.047372058208545 3.0805014755485076 0.0002108158488625 A
148 3.5573505798519047 3.5361736756553848 3.5818738548727187 0.0003351677968924277 A
149 2.256112452856352 2.2419628920434564 2.2777523983405557 0.0013097324092303027 M
150 2.2506568515984195 2.23652197423718 2.2714387568598573 0.0012761901474681815 M
151 3.550094162115226 3.528833656144 3.574633282647429 0.00033711498425757584 A
152 3.0611344993884098 3.0396027086152815 3.07289204661988 0.00021056578764886376 A
153 3.061002366812582 3.0394238643522833 3.0727850727782537 0.00021046780728863635 A
154 3.548034039264658 3.5268247211214456 3.572570692319247 0.00034007055309090916 A
155 2.251697428355202 2.2379155249937797 2.2731366027956055 0.0013180285755772724 M
156 2.2412715902232367 2.228073296752227 2.2618809506251147 0.0012931353608757572 M
157 3.5336186137457117 3.512204401041767 3.558203623082513 0.0003337640561212122 A
158 3.046118069796122 3.024625680631738 3.0578122956958294 0.00020915371960227272 A
159 3.044694711714726 3.023116127622137 3.056476529368296 0.00020997354990341124 A
160 3.5304895857498924 3.509095923912209 3.554982797264915 0.00033769964432424246 A
161 2.2418346533336613 2.228421249604146 2.263008420593771 0.001283608726992424 M
162 2.2287469873675527 2.2159363962511884 2.24857061875002 0.0013061071599712118 M
163 3.5083059753942756 3.486563154860979 3.5329601594344378 0.00033565801545454613 A
164 3.021406898716297 2.9998076801344933 3.033208341417898 0.00020773014982727292 A
165 3.02023389254437 2.9985505642212233 3.0321227487982223 0.0002079879318352273 A
166 3.5033996735637647 3.4817747330944875 3.527926733034712 0.0003384995494757624 A
167 2.2276963478344776 2.215224417619198 2.2483249848396163 0.0012825141062318176 M
168 2.1930621139649746 2.180893598961606 2.208029192610834 0.0012786769943712117 M
169 3.4719641585398664 3.4498892986856524 3.496574422562557 0.0003305823785893973 A
170 2.988967386902549 2.9671736211026074 3.0009510151974075 0.00020640862991704606 A
171 2.9863217519981706 2.9646614289686006 2.998172813125509 0.00020604088396818188 A
172 3.4673027122957447 3.4452181581604457 3.4919690136308796 0.00033196189730454797 A
173 2.190553692840002 2.1783487279225837 2.204372466812735 0.0012063121487666663 M
174 1.9292567526255042 1.909620802477172 1.9479312878114245 0.0012628952492212118 M
175 3.427364757405552 3.4047074391460823 3.452284575165001 0.0003349311711424243 A
176 2.947594279724779 2.9257464097452344 2.9596216503574966 0.00020805082426136377 A
177 2.9445868543210016 2.9227109425832034 2.956657813939786 0.00020788328002045457 A
178 3.4202024794243084 3.397805791484846 3.4448838541815756 0.0003317547950318182 A
179 1.9239982507280655 1.903856532126686 1.9426278236038987 0.0011374569179454543 M
180 1.2774501741608957 1.2709583628372934 1.2869525642812374 0.0013269230865863633 M
181 3.357724334574378 3.3351181534767402 3.3831971432893706 0.0003506965928954546 A
182 2.898628672090276 2.8766637881496253 2.910741865462469 0.0002090582488579574 A
183 2.894027444442236 2.8721028001029194 2.9061717461427268 0.00020942996329090995 A
184 3.349230796805016 3.326653389501707 3.3745666453905905 0.0003452354482287879 A
185 1.2756126243880181 1.2693109646261995 1.2848210288890427 0.0012926511757681827 M
186 0.4658934195543293 0.455939388687532 0.47548113424651145 0.0010429349916287877 M
187 3.118882236364861 3.0995488131844775 3.1456842369467806 0.0007559621707469698 M
188 2.842417114723221 2.820298760109328 2.854719538253421 0.0002133757360079546 A
189 2.8370271201052795 2.8149398148174707 2.8492600588721517 0.0002137917158420455 A
190 3.1083611657389234 3.089150920348306 3.1347603327463256 0.0007660827522424245 M
191 0.4654443177205156 0.45520258838584327 0.4754567530134724 0.0011270814450318179 M
192 0.08003035057879296 0.07494326878474991 0.08564922481788696 7.824061755560604e-05 F
193 2.1770912948240664 2.160145996850967 2.19096425666383 0.0011294186935287883 M
194 2.777174188040823 2.75493092431801 2.789759497068809 0.00022326130138068187 A
195 2.7703764126993 2.7480597797386452 2.783033944099603 0.00022287196219772726 A
196 2.166121362168397 2.149295899396714 2.1813854185387904 0.0012056811771833337 M
197 0.07967867155020435 0.07460119455766738 0.08528487281768136 7.300998046848484e-05 F
198 0.018724905464446228 0.017249032865545726 0.020528285508302716 3.170328635257575e-05 F
199 0.7691574781011642 0.7595241788679628 0.7784214349768096 0.0008132334036333336 M
200 2.659345967003158 2.637768594905131 2.6735992867175136 0.00027951434118522885 M
201 2.6520113964097245 2.6302073427007713 2.6661803210245556 0.0002831978731875016 M
202 0.7657299395136916 0.7561245321072797 0.7750961167740817 0.0008956298654757577 M
203 0.01852189883305111 0.017056024199673513 0.020308120381805406 3.065328289287878e-05 F
204 0.0028280447258291594 0.0025688139287561944 0.0031380024864583805 1.2302870617515149e-05 F
205 0.045287012452225314 0.042362821215873724 0.04853234482004617 7.547364173227274e-05 F
206 1.9051680741222736 1.8884842725810707 1.914854267327969 0.0004698853183670454 M
207 1.900294064412713 1.8836021777998304 1.90991927155184 0.0005221891219068185 M
208 0.044938209697140206 0.04205656781397832 0.04813585281670536 6.924390306333334e-05 F
209 0.0027445020352395975 0.0024957112886078037 0.0030479564964812325 1.1200508431166664e-05 F
210 1.1740299633712367e-05 1.0494395780224598e-05 1.34685603508588e-05 3.8298039098787874e-07 F
211 0.0005744964240907708 0.0005213493096091924 0.0006319465442693917 6.034225694469698e-06 F
212 0.6312491040909061 0.6255810993177163 0.6349015694087081 0.0003129264082375 M
213 0.6303577860491775 0.6247429228572907 0.633818249922223 0.0003123972939477274 M
214 0.000554194941816533 0.0005028600972157393 0.0006090830186211865 5.265472082454546e-06 F
215 1.3384562854129055e-05 1.1236166849987943e-05 1.5811017755563924e-05 4.135313624499999e-07 F
216 2.8016236657240525 2.7870110468122515 2.8227235182170305 0.0015180852641363644 M
217 4.129844607700525 4.1061779172931665 4.156255157128794 0.00035695672978787885 A
218 3.550739398511399 3.527253302538358 3.563139227880488 0.00022684285434204556 A
219 3.5591997717126196 3.5357033089847762 3.571591782117259 0.00022807223985227452 A
220 4.151669160528818 4.1278327870148965 4.178311824396086 0.0003621101149712122 A
221 2.8208333875917724 2.805936346766817 2.841520974033578 0.001520311404484848 M
222 2.7762537313800966 2.7616771973145884 2.7968511616663605 0.0015045414662848483 M
223 4.098594761190942 4.074888172541712 4.124846311556993 0.00035482076258181827 A
224 3.5336866281634127 3.510196717877436 3.546055457572018 0.00022490559844545575 A
225 3.558004509481564 3.5343044001816084 3.570536324609945 0.00022737925751590914 A
226 4.164719156538 4.14056481857202 4.191570314605798 0.00036676826070606064 A
227 2.8315407817509297 2.817435000028717 2.8517189638992075 0.0015337463839848482 M
228 2.744115815238649 2.7302417141883026 2.7640028604674654 0.0014409495963833329 M
229 4.05476023214393 4.031040256160821 4.080977904585177 0.00035247962199545514 A
230 3.50668229126085 3.4832099560431784 3.5190345533923466 0.00022388195214773622 A
231 3.5483156104706497 3.5245156766598096 3.5609044777749808 0.0002270157190670505 A
232 4.168261070542081 4.143854363364091 4.195142915986853 0.0003659713436303031 A
233 2.837774725854304 2.823694315908006 2.8579105895456696 0.0015324628047878783 M
234 2.70539842041297 2.6924355859092333 2.723352054128453 0.0014179332826742433 M
235 3.9984893210822046 3.974607005362518 4.024523377303675 0.0003503078912636637 A
236 3.469230901191153 3.445649111814416 3.481632447543899 0.00022269578551250104 A
237 3.5284772930465094 3.504621422107704 3.541109727392548 0.0002281029190931822 A
238 4.160389538252414 4.135493627005188 4.187471033438837 0.0003606189555015152 A
239 2.843253410499563 2.8298882279472317 2.8631282834336638 0.0015135197368939392 M
240 2.621002107799498 2.609712104656001 2.632857977478576 0.0013049543261121207 M
241 3.9295930902448406 3.9054884181966343 3.95543264406432 0.000342565497054546 A
242 3.419879016370272 3.396410635947185 3.4321797127712865 0.00021876952483522742 A
243 3.4986365089307134 3.4745776028866113 3.5114900504292206 0.00022782668765795454 A
244 4.144163648690847 4.118646157026298 4.1715821394655075 0.0003665134549257576 A
245 2.797225791237516 2.785298049844763 2.809622567639614 0.001407725002304545 M
246 2.2180162677559525 2.1970178085595964 2.240237528241336 0.0013175990684075752 M
247 3.8471503625760004 3.8227543200104326 3.8729459967013034 0.00034369905601363643 A
248 3.360852016210668 3.3372718613305246 3.373281920078736 0.0002195810356306819 A
249 3.4599098834761084 3.435706123505244 3.4728867066937883 0.0002285033539 A
250 4.11755813109454 4.091404191350528 4.1452563378511895 0.00037244932178787885 A
251 2.408989579599909 2.3873353125218078 2.4324024289794988 0.0014100612893060602 M
252 1.4323468078769614 1.4258538435682935 1.4428617964809103 0.00144270854800303 M
253 3.730869761584674 3.7065735976381142 3.7575228790735244 0.000359617433309091 A
254 3.292333382090996 3.2686936822674553 3.3047950422436476 0.00022016424714773336 A
255 3.4124255836955855 3.387857561397329 3.4257439227839814 0.00023391462026251287 A
256 4.0587865121111495 4.032266494732257 4.087757679639047 0.00039260273703181826 A
257 1.5871797167133535 1.5804191375981878 1.5973580284364286 0.0015768934382575756 M
258 0.5148521026754761 0.5036644863340196 0.5256221389824434 0.0011387453974454542 M
259 3.430991008436394 3.4110045329896637 3.4592337860418096 0.0008150381255696996 M
260 3.214799464220849 3.1910682775546912 3.227335015717149 0.00022359688089772727 A
261 3.357612258747677 3.332637140903259 3.371291507828235 0.00024173104047386373 A
262 3.798052258554925 3.7747870232399543 3.8290264817088104 0.0009222863471757578 M
263 0.5811226213786538 0.5680784845518114 0.5939138820801673 0.001314869562839394 M
264 0.08788844616278961 0.08231802169237845 0.09404500565276333 7.986045677712118e-05 F
265 2.3752038829797457 2.3570528236864368 2.3891752197514537 0.0012602809598318185 M
266 3.1254533589555926 3.101658077021008 3.138275284050979 0.00023246251919545465 A
267 3.291120162441726 3.2658352242643027 3.3052882946369095 0.00025239251920000107 A
268 2.669624719330021 2.6495370518969676 2.6851727821244764 0.001517624001636364 M
269 0.10082781650085171 0.09448565724334183 0.10781795872112522 8.890657567606058e-05 F
270 0.01919374919378504 0.01766713467023894 0.021037242473991562 3.194267182681817e-05 F
271 0.8312572015340384 0.8209628696748723 0.8414051613373176 0.0008782652683348485 M
272 2.9769395454666965 2.9539126502132786 2.9915816187387994 0.0002928452778159117 M
273 3.1622772210437318 3.1375583124445625 3.1783970117683022 0.00033471924711818234 M
274 0.9459578451068784 0.9342529710823895 0.9569647340154754 0.0010575345129030303 M
275 0.022866238868793243 0.021084297870537647 0.025025096675466745 3.735398520696968e-05 F
276 0.002638792633660817 0.0024003525209844883 0.00292084762623187 1.1070255620939391e-05 F
277 0.047823376870893934 0.04474894022236226 0.051239696764328345 7.532720970878788e-05 F
278 2.132738855938878 2.1148900960370014 2.1433707306177676 0.0005175332572136367 M
279 2.2581919906732515 2.2396345637270296 2.269185523464577 0.0006782155403943182 M
280 0.056445345610727976 0.05283422913457644 0.060447360616639634 8.844991645787879e-05 F
281 0.0033389407284941087 0.0030328199760282773 0.003698235467266053 1.3906797009803026e-05 F
282 8.406260137491557e-06 7.840906871672005e-06 9.641088056260205e-06 2.0531270163787874e-07 F
283 0.0005320990837470403 0.00048273641065549945 0.0005932962335873547 5.487152227560606e-06 F
284 0.7141986835196048 0.7080735878542999 0.718191888444723 0.0003566878187159091 M
285 0.7385065192477873 0.7323946333376539 0.7424386570924344 0.00036593111014999996 M
286 0.000679903902772126 0.000617779247228684 0.0007528683334027736 6.772504353666667e-06 F
287 9.755431952491361e-06 9.237426054163502e-06 1.4240237903512986e-05 2.2414382386212114e-07 F
288 0.10644085237354098 0.10592542029814107 0.10688692989469234 0.00019492386070595234 M
289 0.1330982404462063 0.13242433229914174 0.13376038882683133 4.598462907535715e-05 A
290 0.11358408721607374 0.11296864207603208 0.11385302743591087 3.195527970410716e-05 A
291 0.1147102261541936 0.11408608316408425 0.11498417987110404 3.210706833910714e-05 A
292 0.13600124407932332 0.13531073121424722 0.13667934776312773 4.646427528273811e-05 A
293 0.10906762274104354 0.10860991835942295 0.10955602536327047 0.000197269731647619 M
294 0.10319637250723301 0.10272532566478862 0.1037730315407513 0.00017771651332023806 M
295 0.12998978436616748 0.12936725327395737 0.13062563342819294 4.491958852142858e-05 A
296 0.11227581176826402 0.1116750317610252 0.11255272526871839 3.158994171357169e-05 A
297 0.1153765251014558 0.11474083951684783 0.11566928075729085 3.293025848928571e-05 A
298 0.1386145141734321 0.13790647068494954 0.13931111567392748 4.7682063273333345e-05 A
299 0.11167709741784403 0.11119416678219553 0.11221968079139856 0.00020226018209166662 M
300 0.10044276062162667 0.100173567974498 0.10087702342937781 0.00018128364255238092 M
301 0.12639971587267373 0.1257305922050738 0.12703443279791052 4.35937433654762e-05 A
302 0.11063082971901268 0.11001844833312908 0.11091010679797819 3.1146909071875e-05 A
303 0.11602643140679794 0.11537460014398108 0.11631951976851396 3.3114586824732153e-05 A
304 0.14098820002927784 0.14024139088822565 0.14170498240265716 4.856436345142858e-05 A
305 0.11470376022645756 0.11430192043326541 0.11507638025380697 0.00021706174502142853 M
306 0.09629524167267337 0.09584012251490324 0.09679841854474398 0.0001645388812535714 M
307 0.12214271252427684 0.12149213713482376 0.1227521386682772 4.2636703424047644e-05 A
308 0.10856901571255742 0.10795541775619222 0.1088592441056183 3.137002389589286e-05 A
309 0.11629046526398613 0.11564433077811515 0.11658956834840613 3.358050353142857e-05 A
310 0.14313074883199925 0.14237400464078337 0.14385260321109886 4.955894855642858e-05 A
311 0.11677349134866857 0.1163480627402113 0.11737200657753746 0.00019991439541071425 M
312 0.08651042158853911 0.08582662813701791 0.08734553435085025 0.00010497470222023807 M
313 0.11756251622940475 0.11693114888802243 0.11813552613680951 4.1029234509523816e-05 A
314 0.10614939058496935 0.10553321672839126 0.10646262943317969 3.1195920416607136e-05 A
315 0.11625368776677006 0.1155869199000021 0.1165776250448156 3.4606405876517854e-05 A
316 0.1451795517726157 0.1443715052755959 0.14593574056375672 5.176729990714287e-05 A
317 0.11173885172748788 0.11089701546941826 0.1127134277862933 0.00014039337860714284 M
318 0.06713277628578722 0.06676028626620274 0.06766491787287353 0.00010583277551738093 M
319 0.11227660305907018 0.11165099181858765 0.11283176342857747 4.03861290054762e-05 A
320 0.10343194333384073 0.10282466816729427 0.10374676392726133 3.121041233e-05 A
321 0.11610832256278605 0.11541172676551639 0.11646218667448902 3.530863680874999e-05 A
322 0.1468989445763839 0.14603411914845585 0.14770383156799827 5.419046135988097e-05 A
323 0.0926299895955826 0.0921315753306211 0.09332583184999829 0.00013230067513928567 M
324 0.04147861360152946 0.041246505966422986 0.041605505713630773 0.0001159692413167857 M
325 0.10584762894288713 0.10523706753930248 0.10640634042499719 4.174006945107144e-05 A
326 0.10043401356849994 0.0998207354238316 0.10076341440849121 3.1238649901517864e-05 A
327 0.11576517829517201 0.11506053910389674 0.11613783208563526 3.634016447241071e-05 A
328 0.14740521503872994 0.14654110017343697 0.14824564083000902 5.807392835952382e-05 A
329 0.06107477730153512 0.060802353285772215 0.061378266423463605 0.00015183901944761902 M
330 0.014143343995467092 0.01383133988937825 0.014460001968817665 7.529193012440475e-05 M
331 0.09446564493017798 0.09394916446890252 0.09510575580531568 5.911604253738097e-05 M
332 0.09705596187556823 0.09644183197922729 0.09739874110917075 3.1807025712678564e-05 A
333 0.11509570055960716 0.11436482315707736 0.11550176513394525 3.851948075214285e-05 A
334 0.14094884917543324 0.14014049990916064 0.14196095562248326 0.00011651795173928575 M
335 0.021906179976334327 0.021487124393336516 0.022441220503873555 0.00013612611574404757 M
336 0.0023092257377233965 0.0021686041647080287 0.002467211903859986 7.047820106988093e-06 F
337 0.06348299767483787 0.06309496049862591 0.06378587304951022 9.480200170404765e-05 M
338 0.09314963431851654 0.09254322773710973 0.0935220187883016 3.333698808866071e-05 A
339 0.11404718335165505 0.11331131052859333 0.11448765086953046 4.203743182303571e-05 A
340 0.10028684015243729 0.09974002104377565 0.10068673367623678 0.00017050455433333337 M
341 0.004023300218836678 0.003779990789151572 0.004293480771233177 1.2118838519523806e-05 F
342 0.0004053198665044407 0.0003736500127872518 0.00044269354200371353 2.2997137459523805e-06 F
343 0.02143311967641414 0.0211980869941693 0.021658263250065958 6.007422831178572e-05 M
344 0.08769600638265496 0.08709235086755779 0.08809387173541532 3.817591319178571e-05 M
345 0.1108782555450748 0.1101305342499127 0.1113247024123661 5.032611143089287e-05 M
346 0.03550621437003501 0.035099068926319546 0.035889426682178274 0.0001154731418334524 M
347 0.0008248688637080607 0.0007627038993894105 0.0008962568642050608 4.537588805511904e-06 F
348 3.097856036320684e-05 2.956222353660524e-05 3.4406562561235736e-05 3.3854272896190465e-07 F
349 0.0011065856322586742 0.0010375904955372724 0.0011819060712958277 5.914996124059525e-06 F
350 0.0629352504253463 0.06248049593392516 0.06321702850187731 5.532483686401784e-05 M
351 0.07825741004100739 0.07791103568848956 0.0787676742963524 7.425400506187499e-05 M
352 0.0021020394883138564 0.0019753995332267215 0.002258975297555202 1.015543937684524e-05 F
353 8.74091687844101e-05 7.996616443914493e-05 0.00010000373622162881 1.1364398307380949e-06 F
354 -8.544031625161814e-11 -1.0479038704430927e-10 -8.030246847347051e-12 2.891655213142856e-11 F
355 -9.52241903800568e-08 -1.1819776033166578e-07 5.916018643890281e-07 5.962539763785715e-08 F
356 0.021661069375220072 0.021497564921175563 0.021780444115342155 4.2150981223303565e-05 M
357 0.024634669245315564 0.02443386509847908 0.02475316805484934 4.973619963303571e-05 M
358 -1.3952998512210661e-09 -2.93584423850342e-08 1.588540537711849e-06 9.92207502961905e-09 F
359 2.2993939018158927e-12 -6.918041063693944e-10 3.5981889865481744e-11 8.949002334988093e-12 F
360 0.023853990628260085 0.02372915238258482 0.023960096204302683 3.906277572019607e-05 M
361 0.025812008104028034 0.025702962937238356 0.025899772532731822 1.143354967784314e-05 A
362 0.02189016682141948 0.021796073118756774 0.021939496781046446 8.354566077389706e-06 A
363 0.022227498902079198 0.02213095361244631 0.022278260352756686 8.478121055698529e-06 A
364 0.026726253751472886 0.026610864144100726 0.02681805981997806 1.1772749835980393e-05 A
365 0.024785667753292398 0.02464468709641404 0.024938704523315005 4.079919025617646e-05 M
366 0.022849952344810135 0.02273696334887788 0.022967600115307435 3.7239545958872546e-05 M
367 0.024886185424037706 0.024776780512573416 0.02497135429651666 1.1009363118333336e-05 A
368 0.021523849037988894 0.021427027143046593 0.02157504599922389 8.24527332547794e-06 A
369 0.0224909872365981 0.02239288643225616 0.022543009312993106 8.635393144448528e-06 A
370 0.02755477250155401 0.027433965418199254 0.027649305247190514 1.2230750284754904e-05 A
371 0.025846449980700632 0.025706558454858426 0.025991651098942158 4.186098713166666e-05 M
372 0.02163805649795573 0.021546348817354392 0.021766545775715438 3.4362696164313724e-05 M
373 0.023811698791284457 0.023712888557246 0.023889523643934034 1.0553667400931373e-05 A
374 0.021088292249689892 0.020991785423866094 0.0211410567558658 8.113096618713234e-06 A
375 0.022747500262566486 0.02264702582043686 0.022800554847799474 8.782859136213233e-06 A
376 0.028360104591019494 0.028238486004828065 0.02845714461508476 1.2716129206960786e-05 A
377 0.026877546865522 0.026757800416674225 0.02699259102138318 4.466523255068627e-05 M
378 0.019830131692231943 0.019732358460403148 0.01996472402181262 2.8218803000735292e-05 M
379 0.022703079804483817 0.022603589529883266 0.022775719208650014 1.010459258397059e-05 A
380 0.02057392880491618 0.020480856882014165 0.02062882530436358 8.134983824999998e-06 A
381 0.02294613393348011 0.02284014793903822 0.023004312572476666 8.971596204522058e-06 A
382 0.029176904387342745 0.02904434761162387 0.029283426247888013 1.3229653754950982e-05 A
383 0.026829336691344016 0.02669431027192584 0.027006151189044855 3.6979901536568624e-05 M
384 0.016557513807948926 0.016484933842371347 0.016671469905856304 2.0381772983921564e-05 M
385 0.021488559950987668 0.02139017048464908 0.021560797385142036 9.824933742058826e-06 A
386 0.020039439331755095 0.019946930041118183 0.020095588906996514 8.015168050514705e-06 A
387 0.023125102211990177 0.023018051240423335 0.023184144534111575 9.358964836066174e-06 A
388 0.029977185384450395 0.02983578583096994 0.03008801643900276 1.3893756361176472e-05 A
389 0.02463341123324837 0.024527916464268773 0.02479999870410857 3.0815793576519604e-05 M
390 0.012256253476773189 0.01222443842498474 0.012323637604167593 1.8641196804411763e-05 M
391 0.0201619789313952 0.020068024297199043 0.020229052182607548 9.656032326274512e-06 A
392 0.019430157054477294 0.0193352969414657 0.01948804865298699 8.149901146433822e-06 A
393 0.023266937468700365 0.023154771238043513 0.023335383061768633 9.957646894742646e-06 A
394 0.03068164942648436 0.030530822313301002 0.030804441815550695 1.4896175661274514e-05 A
395 0.020308606662397564 0.020228844615153767 0.02038268319568664 2.8905351965931367e-05 M
396 0.007298673199233922 0.007247794382232074 0.007322791252570543 1.743737190196078e-05 M
397 0.018637324856780983 0.018544898870141185 0.018704178503787573 9.524105119019611e-06 A
398 0.01877475301433287 0.01868264531047815 0.01883529143493674 8.333108167683823e-06 A
399 0.023377955615770822 0.023263614087930137 0.023445199168790506 1.0315568121066176e-05 A
400 0.03118194850166701 0.03102463389120314 0.03131854837057845 1.630980071401961e-05 A
401 0.013367452669640706 0.013288495347509203 0.013397522967061891 3.477799558009803e-05 M
402 0.0022960067775235253 0.002256420082572424 0.0023493614424615734 1.099013318730392e-05 M
403 0.016311019842911625 0.01623865334149878 0.016391093163097323 1.302042799397059e-05 M
404 0.018053514875672996 0.017961429431872556 0.018115292278779928 8.484661262242646e-06 A
405 0.023421547381875678 0.02329722086434332 0.02349921462928549 1.1111492227022059e-05 A
406 0.030157118420445893 0.03003620492572643 0.030336422108165853 2.5966143705539224e-05 M
407 0.0048257356957398375 0.0047228652535475325 0.004894180407278449 2.544598665598039e-05 M
408 0.0003631535751030477 0.00034118371375543003 0.000387815261893182 1.5810727124117644e-06 F
409 0.010707433254119597 0.010661143016138254 0.010747075103269324 1.6408837684656866e-05 M
410 0.017236634426041814 0.017143551919486286 0.0172992539345014 8.81515564930147e-06 A
411 0.02337524581136704 0.023245933167710717 0.02345882750658835 1.228019634360294e-05 A
412 0.021594406345904628 0.021457166040612333 0.021640033681253248 3.545233128710785e-05 M
413 0.0008512651030387503 0.0008009164876821678 0.0009073822305243276 3.6785718205441167e-06 F
414 5.241890165203289e-05 4.8274644492350885e-05 5.638841059819826e-05 4.393584275823529e-07 F
415 0.003485971743540526 0.0034518923749323697 0.003522686614472342 1.1162078643921571e-05 M
416 0.016060314451098998 0.015971519004190717 0.01612026806534614 1.0452264598272057e-05 M
417 0.022853350810205016 0.02272878169640153 0.02293676081434105 1.5287931991617647e-05 M
418 0.007524667313981864 0.007442449636882798 0.007592835474598381 2.6093639926519614e-05 M
419 0.00015381483311379524 0.00011529207024042816 0.00016426244437276125 1.3412069886372546e-06 F
420 2.1581793698863537e-10 2.1581793698863537e-10 1.5205037116105931e-06 2.476622065828431e-09 F
421 0.00015106882279802462 0.00014128439743119154 0.00016082180278823344 1.1189989136029415e-06 F
422 0.011532510057686402 0.011473812119827047 0.011596840425514567 1.4478393070147057e-05 M
423 0.01591825227684442 0.01582548908168993 0.0159679135701749 2.3281917239007352e-05 M
424 0.0004146316747389224 0.00038865326253084324 0.00044130952300007025 2.997441683431373e-06 F
425 5.604717060990605e-06 -1.823360070994522e-08 7.00531355220571e-06 1.1435457630588233e-07 F
426 1.7539066202865635e-12 1.387933451507377e-13 4.459218801701225e-12 2.1500868922843134e-13 F
427 9.623331465845597e-11 -1.2314172201506181e-09 1.576546364635574e-09 2.012330367264706e-11 F
428 0.004058012199810052 0.004022735494158162 0.004082211564455079 1.7073067071764704e-05 M
429 0.004831502785120825 0.0048013298730725665 0.004852970333854777 1.9974677558198528e-05 M
430 -9.885239322981091e-10 -1.373758548528626e-08 1.3036166251027495e-08 3.6786169964264715e-10 F
431 -4.334912002294118e-12 -2.9234751103272124e-11 -3.932438314076948e-17 4.702253884480391e-13 F
432 0.006165322545078491 0.006143935261169937 0.006194600557100692 8.9243044623e-06 M
433 0.005623234961463678 0.00560652713676068 0.005633462576886037 4.048185360766667e-06 A
434 0.004741872715109801 0.004722179520942425 0.004754147511726956 2.975622273525e-06 A
435 0.004839004754673159 0.004819159609480262 0.004851947299813575 3.040866203075e-06 A
436 0.005898374129749037 0.005879939277954578 0.005909785205703091 4.272150817700001e-06 A
437 0.0064866250973442015 0.006474371094309331 0.006515595506286239 9.295633171233331e-06 M
438 0.0057338232740979786 0.005714072441239307 0.0057623179824694976 7.9787347669e-06 M
439 0.005329531666823571 0.005313654060586846 0.005339789143556151 3.842962080266668e-06 A
440 0.004625165988955234 0.004605589117544893 0.004637589989012054 2.9282912048749997e-06 A
441 0.0049382330197768 0.004917808860448549 0.004951090633365547 3.1142671633e-06 A
442 0.006160538434086697 0.006141600528891572 0.006172157929192895 4.485893685300001e-06 A
443 0.006800099629372277 0.006764777022604314 0.006837727755698258 9.889173447933333e-06 M
444 0.005097715033741597 0.005078122632255239 0.005105052024197472 6.818054687399999e-06 M
445 0.005036837940107918 0.005021433995504614 0.0050464414297599555 3.628190041066668e-06 A
446 0.0045059769073706 0.0044864283606936735 0.004518546264229556 2.854046947475e-06 A
447 0.005021307737181918 0.005000892977515389 0.005034037370620036 3.2311701088000002e-06 A
448 0.006433457402469132 0.006412870841275486 0.006445098501823895 4.742952085633334e-06 A
449 0.006816275890151705 0.006795224901215396 0.006844685349042149 9.559538666533333e-06 M
450 0.004318947970428762 0.004304705540684814 0.004338636903360074 5.9123346624333335e-06 M
451 0.004729334818168211 0.004714381552083688 0.004739437466016316 3.4384495627000007e-06 A
452 0.0043853536673283166 0.004365434407155988 0.0043985609787626015 2.816567595925e-06 A
453 0.005092036962977094 0.005071260321560311 0.005104618781317213 3.3126605482e-06 A
454 0.006690222020776681 0.006668481371306245 0.006703974788778182 4.996986079400001e-06 A
455 0.006547669206880761 0.0065249948783959975 0.006579453297401848 8.991153444133333e-06 M
456 0.0034591123997473935 0.003449093293135359 0.0034797554504809396 5.060635921833333e-06 M
457 0.004415430654619518 0.004401240904940367 0.004424784105822562 3.308707819430001e-06 A
458 0.0042547410789023875 0.004234438787718117 0.0042682496080712114 2.8188744685750002e-06 A
459 0.005168212620067628 0.005146349166330692 0.0051815858714068744 3.466966282625e-06 A
460 0.006933928870211188 0.006910027549435666 0.006948194574625399 5.381981657266668e-06 A
461 0.0059292224604279116 0.005894790657085158 0.0059435696325843045 8.988112884066665e-06 M
462 0.002470852355115058 0.002464789123671787 0.0024791376136595964 4.301292427799999e-06 M
463 0.00407349807250272 0.004059149052093646 0.0040832337211766665 3.1958239206266675e-06 A
464 0.004110829186561387 0.004090530048996153 0.004124841849831755 2.8655732180750003e-06 A
465 0.0052382206007587475 0.005216126920995992 0.005251360509855071 3.6883360859500002e-06 A
466 0.007152359868297835 0.007126422564408597 0.0071702374495144616 5.833100758566668e-06 A
467 0.0048735356816534256 0.00485414008286171 0.004884572684478836 9.609229165366666e-06 M
468 0.001411866977386421 0.001397924065427333 0.001414744041941717 4.330236974e-06 M
469 0.0037004865574456333 0.003687699020800823 0.00370946902898632 3.156706481230001e-06 A
470 0.00395635573233016 0.003935839409719114 0.003970127266771623 2.89912677175e-06 A
471 0.005298198742277377 0.005276230142978535 0.005311271074322997 3.980480153000001e-06 A
472 0.007359916381836964 0.007332069141101186 0.00738004812688986 6.431852540500001e-06 A
473 0.003128744166515476 0.003118283903769742 0.0031453888479709654 9.177918804833332e-06 M
474 0.00045200370068936393 0.0004303201206621242 0.00045406658100326626 2.2576090148166665e-06 M
475 0.0031903890499653848 0.003175918716069599 0.0031998465479469015 3.4776296460000006e-06 M
476 0.003782781216641371 0.0037620848795869664 0.003797343954185125 3.0418167834e-06 A
477 0.005316817703822912 0.005294759762927053 0.005332304870914769 4.376470129225e-06 A
478 0.007186719559685176 0.007163954361926886 0.007214152807242419 8.85280003516667e-06 M
479 0.0010994806978410986 0.0010842243197099262 0.0011281183631067114 6.428221102499999e-06 M
480 5.3628689199317024e-05 3.941155768683712e-05 5.7164025270622716e-05 3.1871985121399994e-07 F
481 0.0020441883981745872 0.002016037305996051 0.0020502135101992803 4.186804718400001e-06 M
482 0.0035826949257731946 0.003563345307788188 0.0035957121784297883 3.297916659125e-06 A
483 0.0053038575966723326 0.0052825124312196395 0.005319770145686811 5.032768459575e-06 A
484 0.00505924996419497 0.005021631004086887 0.005075692724435318 1.1477208194166668e-05 M
485 0.00016676544316478678 0.00014306114836511326 0.00017565315475507695 9.635989873766665e-07 F
486 3.812777294897915e-06 3.2637650591107538e-06 4.515835639987393e-06 6.002898256933333e-08 F
487 0.0006487104334778412 0.0006437102044578486 0.0006597932864506233 2.533719027173334e-06 M
488 0.0033016966990680034 0.003284531102770962 0.0033120187574011317 4.611425680825e-06 M
489 0.005156874618718191 0.005134025819915713 0.005174475283741049 7.581762428375e-06 M
490 0.001758147312051767 0.0017158410034546743 0.001797769711236801 6.817430640066669e-06 M
491 1.7427144026398237e-05 1.502961116377653e-05 2.0493490744933292e-05 2.556465147276666e-07 F
492 -3.241293443710422e-11 -7.549401257661545e-10 2.70827078499368e-10 6.112220021899999e-12 F
493 1.418418751126186e-05 -4.349439443029778e-07 1.5577247180793388e-05 1.648431507826667e-07 F
494 0.0023388843599231176 0.0023300708928769083 0.0023488693161613254 8.83053329255e-06 M
495 0.003479692657649651 0.0034505080218224763 0.003503133755238986 1.3089365811475002e-05 M
496 5.098113798442377e-05 4.5295115586319906e-05 5.797987325962527e-05 4.777282829433335e-07 F
497 -1.5884899064258788e-11 -3.045071733580543e-09 -1.3017605218009203e-11 6.444279446633332e-12 F
498 -3.195549930697392e-15 -4.892509901770178e-15 -1.988260046096789e-15 3.325026403843333e-16 F
499 -1.1033067886751123e-12 -1.3090629244785817e-12 -3.1280630522759294e-13 1.0184667259966669e-13 F
500 0.0008007553906210821 0.0007968653916900996 0.0008073259764900929 7.168491334775e-06 M
501 0.000987717104739208 0.0009443460800515423 0.0009924289253221293 8.75585117445e-06 M
502 -2.291684470801225e-12 -3.602001939868419e-12 -3.9472998574277714e-17 3.881324924566667e-13 F
503 -1.7345085496708178e-16 -3.8136913488663914e-16 -1.4439332741968707e-16 6.633275619133332e-17 F


==> anc/CF_N3LO.dat <==
# bin      val      val_down      val_up      err      region
0 0.01029578869111886 0.009976442687677058 0.01052461337337041 0.00018702658803452377 M
1 0.0008152171033279172 0.0007871218486949395 0.0008152171033279172 1.4200157026904766e-05 F
2 0.0 0.0 0.0 0.0 F
3 0.0 0.0 0.0 0.0 F
4 0.0008448325288922146 0.0008141816970794145 0.0008690512608215545 1.55105183625e-05 F
5 0.007506007389078143 0.007199495826902418 0.007711515042756413 0.00011698718342547617 M
6 0.03763309937646736 0.037227964926811984 0.037756462963943645 0.0003902572106583332 M
7 0.0671040651413646 0.06583742808040446 0.06812338939428157 0.00043959976253214294 M
8 0.0001442772805148603 0.00014146105189943544 0.00014572010757390715 5.0370318137589274e-06 F
9 0.00010463924437037581 9.885080070609726e-05 0.0001422149731690842 2.8459175629553567e-06 F
10 0.041290446853678976 0.04086637261579923 0.04195240998863915 0.00025136807845714293 M
11 0.02321698600911486 0.022954555266241305 0.02331370583476299 0.00022687353703452375 M
12 0.04029913068122043 0.03971988479322765 0.04072401976908149 0.00043247747565833326 M
13 0.19015764891313275 0.18750293553247874 0.19318794431571706 0.0004421533920000001 M
14 0.05198298707440639 0.051572962989179946 0.052675483793448746 0.00021225444767678566 M
15 0.03617467322540575 0.0358048313178807 0.03639470596555153 0.00013291804519464283 M
16 0.10391335459206161 0.10273380174772995 0.10541535784294229 0.00019534559989285719 M
17 0.0208633579733825 0.02071201987534055 0.020957290295686038 0.0001937730555273809 M
18 0.039796635497124005 0.03930996052848018 0.040313155019168934 0.0005717050185345237 M
19 0.19600201488740593 0.19308733527349686 0.1990579725393979 0.0004152571024916668 A
20 0.08362130794371546 0.08272703949162043 0.08467016148841403 0.00018748807799821426 M
21 0.054037368144826806 0.05327426996748264 0.05450452737655747 0.00012143729127589285 M
22 0.08952819121215755 0.08849833997544987 0.09094114527895886 0.00014613527876785717 A
23 0.016574980872198324 0.01643308463916592 0.016640946026709517 0.00015022769988571425 M
24 0.02112958698135547 0.020749259010661665 0.02167340158404038 0.00026282046930714277 M
25 0.04882460028336814 0.047389615475103966 0.04997325624504568 0.00030149935678214294 M
26 0.0004055034767524564 0.0003892679727261098 0.0004292351032318082 1.654781971928571e-05 M
27 0.00020293617808571655 0.00020014511754851328 0.0002129392737514614 7.244671785758928e-06 M
28 0.01756111058911521 0.01706928800064858 0.017897783782074402 9.258043554238097e-05 M
29 0.00668936977544389 0.006618138512790705 0.006789133625347429 8.27497294410714e-05 M
30 0.5595880506713026 0.5527153546048221 0.5659220061663441 0.002311415823393939 M
31 0.029564958944916078 0.028761045377315712 0.0299988807620006 0.00029897709926818186 F
32 0.0 0.0 0.0 0.0 F
33 0.0 0.0 0.0 0.0 F
34 0.02875285619045871 0.028091731534116815 0.02900884018601725 0.00032385560160303037 F
35 0.561937984764408 0.5550020372075763 0.5686750564666395 0.002236609494984848 M
36 1.3456983399274574 1.3265468257012971 1.3633483745952248 0.002074508128045454 M
37 1.0915143980105138 1.0825075524984935 1.1027367045609164 0.0023932295762121216 M
38 0.003272613685013484 0.0031988785455022086 0.0033682521064608124 4.110301485136363e-05 F
39 0.0033040534589109825 0.0031880193708409325 0.003458025562134201 4.295246890306818e-05 F
40 1.0864648760284605 1.0774625746150017 1.0971817866428057 0.002352866078666667 M
41 1.347500153406788 1.3283250857486295 1.3646106667528994 0.0020445409263939386 M
42 1.3362363785849358 1.3231629788449952 1.352637102747924 0.0020293201806060603 M
43 2.806637782449149 2.7813631664750256 2.8361615094049824 0.0011339748582318183 M
44 0.7545980559327109 0.746289818195487 0.7586130771239363 0.0011840356380340908 M
45 0.7481941474307106 0.7408227688698005 0.7532898141390504 0.0012152527889886364 M
46 2.786448750735504 2.7605422226725094 2.8160873330509055 0.0011497202757015153 M
47 1.339617502521666 1.3252613815632817 1.3571311228090237 0.0019481167826363632 M
48 1.2054333527778407 1.1907531500626 1.2230147644805947 0.001873905598893939 M
49 2.62347417199898 2.596315208032205 2.653633336680869 0.0006933474581924243 A
50 1.156544916146021 1.1444056901920554 1.1649206372840535 0.001235002170534091 M
51 1.1470150383466895 1.1358977574939215 1.1564569673098515 0.0011122806846795455 M
52 2.5917325631760906 2.564687982722948 2.621302653149391 0.0006911188009272729 A
53 1.2047326777438478 1.190035495786934 1.222744000166609 0.0018399189285909087 M
54 0.6487949893257349 0.6357174633672096 0.6628034285110037 0.0013008063352484844 M
55 0.6262534407700256 0.6171875253945973 0.6359522451398346 0.0010955397290348485 M
56 0.007167478565710558 0.006765408157650227 0.007552656274559772 0.00014151509174659092 M
57 0.007118232421600461 0.006698217265393895 0.007490170985177143 0.0001463665204715909 M
58 0.6149636245670417 0.6060446813801713 0.6249340439710956 0.0010688648347757577 M
59 0.6426698519933594 0.6280579230156662 0.6571372453366969 0.0012850583980636358 M
60 0.733933454667707 0.7247555989109007 0.7433499306079521 0.002814435970242424 M
61 0.0349693774805804 0.03425622614254672 0.035347382619562426 0.0003838658974151515 F
62 0.0 0.0 0.0 0.0 F
63 0.0 0.0 0.0 0.0 F
64 0.038016013252672926 0.03714172421887414 0.03853470116061226 0.00036785752617424244 F
65 0.8347157379102761 0.8267432251465984 0.8442204843352472 0.0029705997463787873 M
66 1.6309950711191776 1.6090859243433815 1.65218328481995 0.0020633535471212116 M
67 1.1819068686476035 1.171625536060954 1.1914944428158767 0.0027586302385909094 M
68 0.004162669820807467 0.004025622562720509 0.004313264480805225 6.279470588806818e-05 F
69 0.003998027612961277 0.0038915421336670713 0.00420077572723799 6.538545642715909e-05 F
70 1.3631887022316291 1.3512332799504547 1.375503049751495 0.00295667549919697 M
71 1.914942786171806 1.8894834012590442 1.9388372681852253 0.0025180187777575753 M
72 1.5640405927487049 1.5470550761439381 1.58371339427028 0.0018213928662121207 M
73 2.974500832743129 2.9486418663790235 3.0035143311922043 0.0011658387458530306 M
74 0.8205516351484058 0.8125149821145894 0.8247398015271858 0.0013232275072840908 M
75 0.9196448408238443 0.9101256775180411 0.9259024178253515 0.0016379205616477272 M
76 3.5447120090107718 3.5141806254753165 3.5811634495829363 0.0014063935491363637 M
77 1.9387852363568365 1.9190523235121084 1.9620786899538132 0.0023117024812121206 M
78 1.3613100896052464 1.3441766070714678 1.3794933324788752 0.0017241829795909087 M
79 2.6832935781879206 2.655995810287025 2.711031876480114 0.0006389949310924243 A
80 1.2378643912913032 1.2245016889806486 1.2458703821428458 0.0012565908605113637 M
81 1.4095825240182287 1.3953750264010056 1.420004979559956 0.0014005036164545454 M
82 3.346387719672594 3.312557578852545 3.3827632835153683 0.0008244428147727275 A
83 1.7834319462924293 1.7623041927628649 1.8086274145373342 0.002237893846575757 M
84 0.7006107797632208 0.6854904730982132 0.7158456891755635 0.0011787174368515147 M
85 0.6142368991405147 0.6060871636593261 0.622978649716187 0.0010835272070757577 M
86 0.0073324684430582515 0.007038690250396149 0.00766073109154979 0.00015203648730795455 M
87 0.009202697338810465 0.008669220002038885 0.009630339809502253 0.00018564557252613635 M
88 0.8117450721278509 0.8013227665005452 0.8233564202097794 0.0014491835173530306 M
89 0.9767164427275062 0.955453300119507 0.998179724694714 0.0016282477102575752 M
90 0.031325987124940675 0.03102511547389248 0.0316434460125173 0.0001852702113773809 M
91 0.000981294612023792 0.0009425258938808267 0.0010291943069923844 1.7632569483452386e-05 F
92 0.0 0.0 0.0 0.0 F
93 0.0 0.0 0.0 0.0 F
94 0.0018943239285932607 0.00181870367336772 0.001988756917876244 3.766762746726191e-05 F
95 0.05027978379743858 0.04969105234502314 0.05076361184999608 0.0002769316348642856 M
96 0.054780577759923 0.05424671722861122 0.05548868796593409 0.00012678378289761902 M
97 0.030771052548890662 0.030345880377092856 0.030834727858104653 0.00015694139747261907 M
98 0.00010754783290783602 8.554867447679919e-05 0.00011314559949217959 3.412284003544642e-06 F
99 9.099518866154596e-05 7.848336835851164e-05 9.71091520421285e-05 3.368781744455357e-06 F
100 0.05385703396181054 0.053632985029459075 0.05433452536550902 0.0002777889757178572 M
101 0.10200284865966441 0.10083856784073189 0.10317015766304778 0.0002328708949523809 M
102 0.04681958171498691 0.04643277667231541 0.04732077331304748 8.448449160511903e-05 M
103 0.07214653942197019 0.07165508807814089 0.07264097281691466 8.463788432428574e-05 M
104 0.02228632870805181 0.022233052767854394 0.022514406182942138 9.335873453482142e-05 M
105 0.03389451482437518 0.03372659491632008 0.03416260137639372 0.00012353306702321426 M
106 0.1426415172966834 0.1416089369291383 0.14383916559860682 0.00017497876087500003 M
107 0.10743210594933858 0.10658652054926304 0.10857830164371839 0.00020844333162499997 M
108 0.03454239569453281 0.03416484239997141 0.0349664985686751 6.766949159273808e-05 M
109 0.05743446317395426 0.056899058634112494 0.05783994086882938 5.481349150785716e-05 A
110 0.03213438746582576 0.03189522951551106 0.03232406012459434 7.994517174830356e-05 M
111 0.05268096807561124 0.0523720757431369 0.052968925991950674 0.00011156859557321427 M
112 0.13694476435906455 0.135739860902507 0.138143651829458 0.00013735764463452385 A
113 0.10004309586349938 0.09881438462125267 0.10140735966286428 0.00020324536598690472 M
114 0.014030593984719906 0.013760604074308628 0.014270089356229828 3.852032782130952e-05 M
115 0.010904935705237939 0.010761219023177636 0.01102190041442983 4.1509814294761914e-05 M
116 0.00012166982182919681 0.00011071519394959177 0.0001275203676948226 3.317986417071428e-06 M
117 0.00034096003657796284 0.00032825618881352587 0.00035656289905769433 1.0388472194999999e-05 M
118 0.0330705227959143 0.03282051095553653 0.033469359007908143 0.0001489234713857143 M
119 0.05454615293439852 0.05357230729928309 0.05554618976526372 0.0001511109137178571 M
120 0.0074213303586130736 0.007324667172966126 0.007479040807318305 5.5186466635784304e-05 M
121 0.0001332760615417085 0.00012389613608464629 0.00014292888964206402 3.4333757557303926e-06 F
122 0.0 0.0 0.0 0.0 F
123 0.0 0.0 0.0 0.0 F
124 0.00028224426127554977 0.0002722355959248529 0.0002891875986268136 8.587277240882355e-06 F
125 0.015268891939055264 0.015074476324615364 0.015391505876271205 9.734584008921566e-05 M
126 0.01071484969666965 0.010645289298054372 0.010811271622433243 2.8510404173480386e-05 M
127 0.005053848808302427 0.005042700304257954 0.005113858254318385 3.8289039593431377e-05 M
128 1.2485773151380062e-05 1.1250939395846082e-05 1.2793341080819902e-05 4.782267769007352e-07 F
129 5.253094574155859e-06 4.860353607608748e-06 5.712799966394267e-06 3.796329065441176e-07 F
130 0.011811888861139475 0.011706221866372544 0.011910080902392978 7.85564466269608e-05 M
131 0.028319279428157117 0.028086067270669177 0.028602459585702494 8.140004004362743e-05 M
132 0.008160910785053335 0.008119235001518269 0.008230237678871512 2.1000948278872546e-05 M
133 0.011173545419819473 0.011106478011408872 0.011234304721140148 1.8673680555833336e-05 M
134 0.0038320238352271365 0.003805839995463017 0.003855058117319141 1.9349866144963234e-05 M
135 0.0070697661306006795 0.007049052888788804 0.0071180412662501845 2.6430936112720583e-05 M
136 0.03144094703305092 0.03120299625138595 0.03165100272404625 5.251359842549021e-05 M
137 0.029403201920275176 0.029186757897541923 0.029676232079424453 7.84594561093137e-05 M
138 0.0050931740510188695 0.0050464091487002665 0.0051269699086609714 1.2882973682205882e-05 M
139 0.007927136366953393 0.007872035955815131 0.00796769382562658 1.2431459988480393e-05 A
140 0.0053361507652588645 0.005293024612395505 0.005360034185952056 1.5769506279411763e-05 M
141 0.01063212583812122 0.010560657906364415 0.010735201097212863 3.1010800186874995e-05 M
142 0.02890531330691932 0.028682421328130123 0.02911971592344832 4.36191953879902e-05 A
143 0.02649696233739235 0.026168775457827063 0.02679003664167956 7.650357870049018e-05 M
144 0.001506267194310755 0.001481648799184477 0.0015261485574323355 4.067862081147058e-06 M
145 0.0012527729585937424 0.001239453001617214 0.0012628012617085247 5.756746394705883e-06 M
146 1.3749240262750376e-05 1.2951814568715917e-05 1.4720584584877882e-05 4.7543281317279404e-07 M
147 4.587972734653687e-05 1.5281472916475347e-05 4.9389004238518374e-05 1.5658086682242647e-06 M
148 0.0064697688924071585 0.006417339609737449 0.006542972389921364 3.0503362750098046e-05 M
149 0.012228066717957684 0.01209631575662081 0.012461147502634384 4.338056687720588e-05 M


==> anc/CF_N3LO_EW.dat <==
# bin      val      val_down      val_up      err      region
0 0.010314816129117789 0.00999654682259688 0.01054471750829023 0.00018702658803452377 M
1 0.0008152171033279172 0.0007871218486949395 0.0008152171033279172 1.4200157026904766e-05 F
2 0.0 0.0 0.0 0.0 F
3 0.0 0.0 0.0 0.0 F
4 0.0008448325288922146 0.0008141816970794145 0.0008690512608215545 1.55105183625e-05 F
5 0.007524582106392428 0.007219121623239526 0.007731140839093521 0.00011698718342547617 M
6 0.03781923897176855 0.03742463751815438 0.03795313555528604 0.0003902572106583332 M
7 0.06740943449351698 0.06616007722825061 0.06844603854212773 0.00043959976253214294 M
8 0.0001442772805148603 0.00014146105189943544 0.00014572010757390715 5.0370318137589274e-06 F
9 0.00010463924437037581 9.885080070609726e-05 0.0001422149731690842 2.8459175629553567e-06 F
10 0.04157939768129326 0.04117167417157772 0.04225771154441764 0.00025136807845714293 M
11 0.023397332572675573 0.023145107018208908 0.02350425758673059 0.00022687353703452375 M
12 0.04047730524479424 0.0399081416392397 0.04091227661509355 0.00043247747565833326 M
13 0.19094368997708513 0.1883334559421686 0.19401846472540693 0.0004421533920000001 M
14 0.05217173297664836 0.051772389369360475 0.05287491017362929 0.00021225444767678566 M
15 0.03635461892109414 0.035994959518249256 0.03658483416592008 0.00013291804519464283 M
16 0.10463768773774733 0.10349912240143984 0.10618067849665216 0.00019534559989285719 M
17 0.02103241677939797 0.020890645134595653 0.02113591555494114 0.0001937730555273809 M
18 0.03995606453909663 0.03947841110864425 0.04048160559933301 0.0005717050185345237 M
19 0.19672558791710834 0.19385185279888834 0.1998224900647894 0.0004152571024916668 A
20 0.08391540641289223 0.08303777997619727 0.08498090197299088 0.00018748807799821426 M
21 0.05431258205126163 0.05356505727721338 0.05479531468628821 0.00012143729127589285 M
22 0.09018214375118969 0.08918929742734656 0.09163210273085555 0.00014613527876785717 A
23 0.01672791599524832 0.01659467383199103 0.016802535219534624 0.00015022769988571425 M
24 0.021216340402912374 0.02084092150835759 0.021765064081736302 0.00026282046930714277 M
25 0.04900901957879313 0.04758447042074884 0.05016811119069056 0.00030149935678214294 M
26 0.00040594095151037427 0.00038973020266782303 0.0004296973331735215 1.654781971928571e-05 M
27 0.00020328753887554154 0.00020051636063045497 0.00021331051683340306 7.244671785758928e-06 M
28 0.01772150471616521 0.017238758276717368 0.01806725405814319 9.258043554238097e-05 M
29 0.006769312084675081 0.006702604480866725 0.006873599593423448 8.27497294410714e-05 M
30 0.5646124764934087 0.5580240953101101 0.5712307468716321 0.002311415823393939 M
31 0.029564958944916078 0.028761045377315712 0.0299988807620006 0.00029897709926818186 F
32 0.0 0.0 0.0 0.0 F
33 0.0 0.0 0.0 0.0 F
34 0.02875285619045871 0.028091731534116815 0.02900884018601725 0.00032385560160303037 F
35 0.5670809888049989 0.5604360660626985 0.5741090853217617 0.002236609494984848 M
36 1.3619840103112453 1.343754045857466 1.3805555947513937 0.002074508128045454 M
37 1.1028549173529987 1.0944897926158965 1.1147189446783194 0.0023932295762121216 M
38 0.003272613685013484 0.0031988785455022086 0.0033682521064608124 4.110301485136363e-05 F
39 0.0033040534589109825 0.0031880193708409325 0.003458025562134201 4.295246890306818e-05 F
40 1.0981384311028393 1.0897966958047538 1.1095159078325576 0.002352866078666667 M
41 1.3642752078240608 1.3460493824884843 1.3823349634927544 0.0020445409263939386 M
42 1.3515008634778145 1.3392912281545075 1.3687653520574365 0.0020293201806060603 M
43 2.835923375303846 2.8123059297619664 2.8671042726919236 0.0011339748582318183 M
44 0.761872307889836 0.7539756949170431 0.7662989538454923 0.0011840356380340908 M
45 0.7556156776220173 0.7486642577915334 0.7611313030607835 0.0012152527889886364 M
46 2.816646758151413 2.7924490309056194 2.8479941412840155 0.0011497202757015153 M
47 1.3554695585912113 1.342010450670571 1.3738801919163128 0.0019481167826363632 M
48 1.2190252780380073 1.2051141953733722 1.2373758097913665 0.001873905598893939 M
49 2.6501002228318584 2.624447935010811 2.6817660636594747 0.0006933474581924243 A
50 1.167819028342112 1.1563177654122812 1.1768327125042792 0.001235002170534091 M
51 1.1585426182487348 1.1480776432811093 1.168636853097039 0.0011122806846795455 M
52 2.6193665372015453 2.593885667782275 2.650500338208717 0.0006911188009272729 A
53 1.2189537148186056 1.2050612521744628 1.237769756554138 0.0018399189285909087 M
54 0.6563034053861743 0.6436507547289645 0.6707367198727586 0.0013008063352484844 M
55 0.6327704600452833 0.6240733202552734 0.6428380400005107 0.0010955397290348485 M
56 0.007183742811054877 0.006782592740398029 0.0075698408573075734 0.00014151509174659092 M
57 0.007134774565061597 0.006715695471551994 0.007507649191335243 0.0001463665204715909 M
58 0.6217747872854811 0.6132412642443527 0.632130626835277 0.0010688648347757577 M
59 0.6505484794940108 0.6363823748028714 0.6654616971239019 0.0012850583980636358 M
60 0.7414045638598281 0.7326494723376636 0.7512438040347149 0.002814435970242424 M
61 0.0349693774805804 0.03425622614254672 0.035347382619562426 0.0003838658974151515 F
62 0.0 0.0 0.0 0.0 F
63 0.0 0.0 0.0 0.0 F
64 0.038016013252672926 0.03714172421887414 0.03853470116061226 0.00036785752617424244 F
65 0.8424073376387458 0.834870065906722 0.8523473250953708 0.0029705997463787873 M
66 1.651614571756602 1.6308722112211769 1.6739695716977454 0.0020633535471212116 M
67 1.1946319440531339 1.1850706794813182 1.2049395862362406 0.0027586302385909094 M
68 0.004162669820807467 0.004025622562720509 0.004313264480805225 6.279470588806818e-05 F
69 0.003998027612961277 0.0038915421336670713 0.00420077572723799 6.538545642715909e-05 F
70 1.3764648090654168 1.3652606357621757 1.389530405563216 0.00295667549919697 M
71 1.936431599198018 1.9121881919076913 1.9615420588338721 0.0025180187777575753 M
72 1.5831875491950684 1.5672854926468494 1.603943810773191 0.0018213928662121207 M
73 3.0071660218504017 2.9831554655840806 3.0380279303972615 0.0011658387458530306 M
74 0.8286542421600195 0.8210760876387774 0.8333009070513738 0.0013232275072840908 M
75 0.9280134977358785 0.9189678877865334 0.934744628093844 0.0016379205616477272 M
76 3.5789709238327414 3.5503781338222797 3.6173609579299 0.0014063935491363637 M
77 1.959001844536988 1.9404129196416462 1.9834392860833505 0.0023117024812121206 M
78 1.37817017886161 1.3619907504779132 1.3973074758853208 0.0017241829795909087 M
79 2.71255285377686 2.6869107671051413 2.7419468332982304 0.0006389949310924243 A
80 1.2502929568772123 1.2376335441160082 1.2590022372782055 0.0012565908605113637 M
81 1.4224742283280014 1.408996227679113 1.4336261808380633 0.0014005036164545454 M
82 3.377383519770473 3.3453073240967894 3.4155130287596127 0.0008244428147727275 A
83 1.8014159584921263 1.781305858025565 1.8276290798000343 0.002237893846575757 M
84 0.7097714037145845 0.6951694650822277 0.7255246811595778 0.0011787174368515147 M
85 0.6212502246781056 0.6134973490375308 0.6303888350943917 0.0010835272070757577 M
86 0.007349435640883251 0.007056617563274756 0.007678658404428398 0.00015203648730795455 M
87 0.00922162846400342 0.008689222374144084 0.009650342181607452 0.00018564557252613635 M
88 0.8192429597015781 0.8092449336049319 0.8312785873141658 0.0014491835173530306 M
89 0.9865880119341124 0.9658834672923623 1.0086098918675692 0.0016282477102575752 M
90 0.03164706328527401 0.031364360223881574 0.03198269076250639 0.0001852702113773809 M
91 0.000981294612023792 0.0009425258938808267 0.0010291943069923844 1.7632569483452386e-05 F
92 0.0 0.0 0.0 0.0 F
93 0.0 0.0 0.0 0.0 F
94 0.0018943239285932607 0.00181870367336772 0.001988756917876244 3.766762746726191e-05 F
95 0.050619649001439775 0.05005014934569015 0.05112270885066308 0.0002769316348642856 M
96 0.055392545315667056 0.0548933139121965 0.05613528464951937 0.00012678378289761902 M
97 0.031054631460871618 0.030645506039108008 0.0311343535201198 0.00015694139747261907 M
98 0.00010754783290783602 8.554867447679919e-05 0.00011314559949217959 3.412284003544642e-06 F
99 9.099518866154596e-05 7.848336835851164e-05 9.71091520421285e-05 3.368781744455357e-06 F
100 0.05416387026451292 0.053957184137514255 0.054658724473564194 0.0002777889757178572 M
101 0.10265874224488941 0.1015315761759135 0.1038631659982294 0.0002328708949523809 M
102 0.04736897343208453 0.04701325656692785 0.04790125320765992 8.448449160511903e-05 M
103 0.0728595701073071 0.07240846670435389 0.07339435144312766 8.463788432428574e-05 M
104 0.022457560661756273 0.022413974145711626 0.022695327560799367 9.335873453482142e-05 M
105 0.03407649563738768 0.03391887339426484 0.034354879854338466 0.00012353306702321426 M
106 0.14341075831013697 0.14242170663156495 0.14465193530103349 0.00017497876087500003 M
107 0.10803693107983144 0.10722557064245014 0.10921735173690549 0.00020844333162499997 M
108 0.03499537264432448 0.03464345174899117 0.03544510791769485 6.766949159273808e-05 M
109 0.0580281028867745 0.05752629036551921 0.05846717260023611 5.481349150785716e-05 A
110 0.0323844192061463 0.03215940968742516 0.03258824029650844 7.994517174830356e-05 M
111 0.05294477603533981 0.05265081168307819 0.05324766193189196 0.00011156859557321427 M
112 0.1375977171434312 0.1364297620270788 0.13883355295402977 0.00013735764463452385 A
113 0.10055287386224461 0.09935300919417245 0.10194598423578408 0.00020324536598690472 M
114 0.014247894783353237 0.01399020117372661 0.014499686455647809 3.852032782130952e-05 M
115 0.01103202796806889 0.010895502997686591 0.011156184388938787 4.1509814294761914e-05 M
116 0.00012200804279279948 0.00011107255366798175 0.0001278777274132126 3.317986417071428e-06 M
117 0.00034130804099138516 0.0003286238855933304 0.00035693059583749885 1.0388472194999999e-05 M
118 0.03321453448840239 0.03297267177172079 0.03362151982409241 0.0001489234713857143 M
119 0.05479567276676042 0.05383594659613732 0.05580982906211795 0.0001511109137178571 M
120 0.007465476569854789 0.0073713114656476925 0.007525685099999871 5.5186466635784304e-05 M
121 0.0001332760615417085 0.00012389613608464629 0.00014292888964206402 3.4333757557303926e-06 F
122 0.0 0.0 0.0 0.0 F
123 0.0 0.0 0.0 0.0 F
124 0.00028224426127554977 0.0002722355959248529 0.0002891875986268136 8.587277240882355e-06 F
125 0.015312872521461 0.015120945616097854 0.015437975167753698 9.734584008921566e-05 M
126 0.010786358797226022 0.010720844851338073 0.010886827175716946 2.8510404173480386e-05 M
127 0.005082010742017722 0.005072455824420323 0.005143613774480753 3.8289039593431377e-05 M
128 1.2485773151380062e-05 1.1250939395846082e-05 1.2793341080819902e-05 4.782267769007352e-07 F
129 5.253094574155859e-06 4.860353607608748e-06 5.712799966394267e-06 3.796329065441176e-07 F
130 0.01184040132059722 0.011736347747317036 0.01194020678333747 7.85564466269608e-05 M
131 0.02839165697564241 0.02816254041329048 0.028678932728323794 8.140004004362743e-05 M
132 0.008222358095654806 0.008184159402946443 0.008295162080299687 2.1000948278872546e-05 M
133 0.011235099114662611 0.011171514816995078 0.011299341526726356 1.8673680555833336e-05 M
134 0.0038435764558506294 0.003818046338939489 0.0038672644607956135 1.9349866144963234e-05 M
135 0.007080893658039356 0.007060810084527071 0.007129798461988452 2.6430936112720583e-05 M
136 0.03150246185822151 0.03126799198779925 0.03171599846045955 5.251359842549021e-05 M
137 0.02946536239300214 0.02925243581647421 0.02974190999835674 7.84594561093137e-05 M
138 0.005139408447988526 0.005095259790319328 0.005175820550280032 1.2882973682205882e-05 M
139 0.007969121133877903 0.007916396495519697 0.008012054365331145 1.2431459988480393e-05 A
140 0.005348510921882173 0.005306084187541624 0.005373093761098175 1.5769506279411763e-05 M
141 0.010643404666155154 0.010572574964275442 0.010747118155123886 3.1010800186874995e-05 M
142 0.028945342455466035 0.02872471558777528 0.02916201018309347 4.36191953879902e-05 A
143 0.026543922399994306 0.026218392827987266 0.026839654011839756 7.650357870049018e-05 M
144 0.0015239684651126666 0.0015003517236913898 0.0015448514819392486 4.067862081147058e-06 M
145 0.0012602314260957523 0.001247333518004336 0.001270681778095647 5.756746394705883e-06 M
146 1.3762652743472324e-05 1.296598601534256e-05 1.4734756031504523e-05 4.7543281317279404e-07 M
147 4.5885485922315e-05 1.5287557350144028e-05 4.939508867218706e-05 1.5658086682242647e-06 M
148 0.006476735037611277 0.0064246999450102565 0.00655033272519417 3.0503362750098046e-05 M
149 0.012246795780537391 0.012116104632088195 0.012480936378101768 4.338056687720588e-05 M


==> anc/CF_NLO.dat <==
# bin      val      val_down      val_up      err      region
0 0.009939440445247253 0.009198119613586523 0.010824241164691713 5.424187314523808e-05 M
1 0.0007373979718448628 0.000665656843738347 0.0008270148831936358 5.18819952782143e-06 F
2 0.0 0.0 0.0 0.0 F
3 0.0 0.0 0.0 0.0 F
4 0.0005175344240177745 0.00046719962531592 0.000580405996505674 3.6128485453809533e-06 F
5 0.006859210978718698 0.0063494662977575085 0.007471808064659773 3.588859936440475e-05 M
6 0.03730949275695075 0.0356056970484812 0.038464337692034056 0.00012970285893452378 M
7 0.07071017229398564 0.0679812359661984 0.07288933845143544 0.00016506429147857145 M
8 0.00012587397622828002 0.00011361760882735873 0.00014118757319252554 1.572806674017857e-06 F
9 0.00011305208139091941 0.00010204703546186709 0.0001268012953860793 1.4240659634732142e-06 F
10 0.04315877431080588 0.04137653348242582 0.0444769935910323 9.267854569214288e-05 M
11 0.02300263310014368 0.0219493758768544 0.023724503576585967 6.972082232416665e-05 M
12 0.04050615367300318 0.03865542591060984 0.04178318163154573 0.00013133834540595234 M
13 0.19973719428987433 0.1918997904545979 0.20597216029146878 0.00019187373772023813 M
14 0.05289251821088938 0.050560389131204524 0.05442660616980076 7.595972573223213e-05 M
15 0.03597460715396998 0.03431388963851887 0.037094020122561557 4.995625725446428e-05 M
16 0.10845464161378114 0.10401913723204576 0.1117277433766449 9.593416381654764e-05 M
17 0.02049531916981602 0.01960368312818613 0.021109211445854405 6.050776190071427e-05 M
18 0.03957887730217904 0.03780593494441753 0.040819613919754534 0.00013576886643452377 M
19 0.2062943739196152 0.1978779259453828 0.21270142887441784 0.00019273369145833338 A
20 0.08507507686780569 0.08130091328265796 0.08761933989947383 9.387632028749998e-05 M
21 0.05421709983260611 0.05178237031506482 0.05589558281502438 5.992221577294642e-05 M
22 0.09282992565359528 0.08894271422377308 0.09551199960690293 8.24832657161905e-05 A
23 0.01639568196563139 0.015689602149023093 0.016896106760222657 5.1680733482857134e-05 M
24 0.021344451847008766 0.020402229579806384 0.022036570592309717 8.005199325285713e-05 M
25 0.05368648302062633 0.05158379091233947 0.05570534287849477 0.00010240940794416668 M
26 0.0003717928802714497 0.00034720517128761864 0.0004025229516353553 6.505620113267856e-06 M
27 0.0001763589850184595 0.00016474032455701527 0.0001908772866283782 3.1613918468124996e-06 M
28 0.018832081666437378 0.018075917036079237 0.01949197542244195 3.4564762234523813e-05 M
29 0.0067904780314471235 0.006498663939776609 0.006999606822937413 2.3127105345952374e-05 M
30 0.5696275389759222 0.5454299766193453 0.5869902090167857 0.00047427963046363624 M
31 0.022445954441262298 0.0203154132515706 0.02509101482423797 4.592656924636364e-05 F
32 0.0 0.0 0.0 0.0 F
33 0.0 0.0 0.0 0.0 F
34 0.0223967119180983 0.020271269090656508 0.025035312267240355 4.66523824969697e-05 F
35 0.572536421746577 0.5483334906384493 0.5898914364113175 0.0004827619012666665 M
36 1.4199916720237535 1.3751068252404863 1.4588215259851127 0.0005453826939848484 M
37 1.1132263103100868 1.0726356002812532 1.1411684080268976 0.0005853076256969698 M
38 0.0034702375733105715 0.0031408663380821295 0.0038791450023450973 1.6198833493749998e-05 F
39 0.003449534210076465 0.0031221233814150134 0.003856009278220361 1.627422296e-05 F
40 1.1074874167577236 1.067144729101359 1.1353389113781074 0.0005730481845924243 M
41 1.4226607626659882 1.3778738455599477 1.4614823870188514 0.0005424222031757574 M
42 1.393322120071894 1.348003716581426 1.4269768402099952 0.0005242826913454545 M
43 2.865223927154591 2.762211040714185 2.9373129646064973 0.0005971186614924243 M
44 0.7513418958798856 0.7237376160700696 0.7708089998947623 0.0003403499403465909 M
45 0.747475431750628 0.7200153569264145 0.7668927719885773 0.00033929967406931815 M
46 2.8433253607962943 2.741007580821806 2.915095827128059 0.000591988035198485 M
47 1.3955460788260063 1.3502860479270697 1.4290637262742507 0.0005187759251681816 M
48 1.2599818485559402 1.2178606028356054 1.2909577788579003 0.0005064865084196969 M
49 2.668630745300779 2.5718126429981263 2.7390676170912327 0.0005434708157712122 A
50 1.1546543484990577 1.1124393904454675 1.1851079277462786 0.00037963929553295453 M
51 1.146696915894017 1.1048524529094697 1.1769512737484193 0.0003775072115147727 M
52 2.634875966012119 2.539481086998315 2.7045875675678643 0.000535394846930303 A
53 1.2599131184018226 1.2179464745022777 1.290673969226878 0.0004986493565863635 M
54 0.6901550885706123 0.6660809380995804 0.7096968816839905 0.0003018025511878787 M
55 0.6466547739384136 0.6232286188317498 0.6645239968135622 0.00028704677365909095 M
56 0.0056198677757192195 0.005221058124552353 0.006115026742643624 3.4869813525113636e-05 M
57 0.0055498748701633994 0.005156687539322892 0.006037985625271401 3.603397097784091e-05 M
58 0.6341733656382252 0.6112731038927386 0.6517299933362538 0.0002841274886530303 M
59 0.6865273484948545 0.6626455088307732 0.7057557542425458 0.0002923455984196969 M
60 0.7578366068221748 0.7290222559785564 0.7783086084590952 0.0005302584705560604 M
61 0.027187720738339166 0.024622334399794485 0.03036788132547955 5.083424252106061e-05 F
62 0.0 0.0 0.0 0.0 F
63 0.0 0.0 0.0 0.0 F
64 0.02980262616109497 0.026990866984025964 0.03328808806416001 5.610467601772728e-05 F
65 0.8558050223453214 0.8237370195507985 0.878406210319015 0.0005936243494545452 M
66 1.7168843477272298 1.6639578859171995 1.7621839659414424 0.0005467194653803029 M
67 1.1977381458347303 1.1557296964413337 1.2272427887212394 0.0005983910229060607 M
68 0.00429775194359838 0.0038922350825032247 0.004800444052890311 1.8648730623522727e-05 F
69 0.004244730532783379 0.0038442169757325517 0.004741220273555248 1.8685520667954547e-05 F
70 1.3865158563927742 1.3383158225898875 1.420073537420028 0.0006928847202878789 M
71 2.017277102350025 1.955544324744681 2.0700773853625165 0.0006402103690257574 M
72 1.631629864711656 1.5800337124913648 1.669225220320495 0.0005049851332681817 M
73 3.02136112614976 2.916924702742372 3.096009991228808 0.0005837522200318183 M
74 0.8155494647494 0.7869825150349804 0.8359975265826358 0.0003619733658318182 M
75 0.9131895309474385 0.8813298138483936 0.9359169275460291 0.00040196702172045457 M
76 3.607870850521875 3.4836410818259433 3.696063891632944 0.0006953604125560607 M
77 2.0177123811540123 1.9542247370669887 2.0644228548313324 0.0006242044117272724 M
78 1.4196258122474972 1.373608332761109 1.4536902294892362 0.0004714082205636362 M
79 2.71532255055071 2.6209758051945373 2.7853041911970484 0.000505564083589394 A
80 1.235240067500456 1.1923093673447032 1.2667325264889884 0.00039950454536022726 M
81 1.408565054927395 1.3596087521606999 1.4443461026969187 0.00045075332373522724 M
82 3.395065164312992 3.2773084160519144 3.482057131120607 0.0006368526523712122 A
83 1.856686256317202 1.7966078083906203 1.9008470414678922 0.000613600244690909 M
84 0.7452772386041573 0.7200803962892658 0.765645118504058 0.00026468822008030295 M
85 0.6294108027683629 0.6075770892773884 0.6463748965671038 0.0002696319205454546 M
86 0.0057151668907036105 0.005311073813220359 0.00621613222723751 3.568202494715909e-05 M
87 0.007091976665674872 0.006590381092606249 0.0077137579700200425 4.2640731352159096e-05 M
88 0.8317751391875693 0.8030297982965932 0.8540575227244014 0.000357383945489394 M
89 1.0403993596738021 1.0052607928490314 1.0687872245898156 0.0003669449259348484 M
90 0.032608464542660164 0.031682323685015445 0.03331763605199175 6.553087931321427e-05 M
91 0.0009435592690618246 0.0008563020281834475 0.0010512010415561852 6.348918418392859e-06 F
92 0.0 0.0 0.0 0.0 F
93 0.0 0.0 0.0 0.0 F
94 0.0012994561946297106 0.0011793049017388012 0.0014476713405210627 8.907257374047621e-06 F
95 0.05206909167043883 0.05063860590024793 0.05318780163986644 0.00010369553295761903 M
96 0.057008647378187664 0.055420578684378156 0.05825396490897914 6.250029490964285e-05 M
97 0.030650164617895093 0.029719115139800245 0.031341382607571695 6.203057470785716e-05 M
98 0.00016367368282326728 0.0001485400958110365 0.0001823419972312839 2.898511936232142e-06 F
99 0.0001437888536898813 0.00013049362252105852 0.00016018949572493504 2.5757533013303567e-06 F
100 0.054272195825793866 0.05266048381317269 0.05544061052699385 0.00011071503549880955 M
101 0.1064806699261109 0.10356330346910239 0.10879258453056109 0.00011847389203238092 M
102 0.04808423181074172 0.04672789027236404 0.04913219498527552 5.120089451999999e-05 M
103 0.07226116518075378 0.07013243320619884 0.07388004476063248 6.229552780785715e-05 M
104 0.02192047368701542 0.021277693664518847 0.022402738973518643 4.1187451790803564e-05 M
105 0.033932348063214816 0.03291783276275078 0.03469399781295448 6.099345017196428e-05 M
106 0.14438640572291034 0.14009859897204716 0.14757557311689534 0.00012725040842619052 M
107 0.1107488415618506 0.10764406125263161 0.11305088174004384 0.00012002347663690474 M
108 0.035585091317614816 0.03457458346129159 0.036397215496102434 4.057618488285714e-05 M
109 0.05735261153010274 0.05567395025788773 0.058669677472912136 4.892708355607144e-05 A
110 0.03188358726019197 0.03094830454424877 0.0326049335643023 4.2709314318124995e-05 M
111 0.052423338398621115 0.05088437604184615 0.05360001226449626 6.930206430598212e-05 M
112 0.1380407706544819 0.13394436209915178 0.14121248429412053 0.00012145282837380956 A
113 0.10377326021769356 0.10078579453208565 0.10611734984747512 0.00012055251111785712 M
114 0.01467861221540467 0.014243356146678059 0.015054850689648024 1.742843399166666e-05 M
115 0.010988878294611575 0.010667367364225255 0.011254384102894683 2.0352179376071435e-05 M
116 0.00011520292228339808 0.00010742737777795817 0.0001231893971196017 2.4863218941428566e-06 M
117 0.0002927983528465217 0.00027044485187669527 0.0003184837634566121 6.2922192216607135e-06 M
118 0.033710796529630986 0.032722804758679204 0.03451691157152838 6.177760995166668e-05 M
119 0.057167139782822896 0.0554695365050612 0.05862231574582155 7.020253531749998e-05 M
120 0.007771813828180158 0.007589360151465075 0.00791218288509027 2.1666922088774505e-05 M
121 0.00019009361010180405 0.00017293859606843677 0.00021113508138740787 1.9358392018284316e-06 F
122 0.0 0.0 0.0 0.0 F
123 0.0 0.0 0.0 0.0 F
124 0.0002924911878351613 0.00026609769899442796 0.00032486342434271114 2.9926780163676475e-06 F
125 0.01594216265994793 0.015578815925601857 0.016241680551979047 4.440851495014705e-05 M
126 0.011005402733958437 0.010749750014898814 0.011216051798362103 1.8012060190392153e-05 M
127 0.004966787041914555 0.00484813129304043 0.005064688239014555 1.5257161403627454e-05 M
128 3.496233056799441e-05 3.128176486373807e-05 3.9017332495797614e-05 1.0456902783639704e-06 F
129 2.7726510833718576e-05 2.496337576160449e-05 3.0884341028645506e-05 8.450749977610292e-07 F
130 0.01186077056074801 0.011573882862935132 0.01206829904061693 3.457091981156863e-05 M
131 0.02920342348202679 0.02852998174032724 0.029726094471274504 5.019338716568627e-05 M
132 0.008247608439469657 0.008061429173399255 0.008405847498366108 1.3321801085245095e-05 M
133 0.011073303067564285 0.010816125505803435 0.011282317308811006 1.4158537402058825e-05 M
134 0.0037348268024681693 0.0036490949363114948 0.003815502472464206 1.0656880950588232e-05 M
135 0.007068891481152498 0.006917756053604748 0.007218281020675008 1.972910614448529e-05 M
136 0.03158702028108427 0.030825523901601374 0.0321920114248631 4.166277535480393e-05 M
137 0.030110965712668324 0.029411832482792707 0.03067856046164117 5.20724071112745e-05 M
138 0.0051557600212615625 0.005038151280273295 0.00525788404375043 8.914856428823528e-06 M
139 0.007821149605851292 0.007644505068048435 0.007969076515070847 1.0318482553774512e-05 A
140 0.005266684996282322 0.00514377173247556 0.0053704952062125395 1.042890960665441e-05 M
141 0.010628373508567518 0.010379330852677766 0.010831939449850732 2.1547997370735292e-05 M
142 0.02904541664391583 0.028344187918270435 0.02962902528194188 3.930536105308824e-05 A
143 0.02718960988009226 0.026519922051207675 0.027738912193161578 5.093505507647058e-05 M
144 0.0015414388069885743 0.0015051296208867307 0.0015748579365911061 2.871012275897058e-06 M
145 0.001244836052822053 0.0012161224076477073 0.0012701289329986982 3.3752963908529414e-06 M
146 1.377427837202613e-05 1.2918836479957227e-05 1.4823979972716467e-05 4.7512324788602935e-07 M
147 4.580409837117607e-05 1.5054554380431225e-05 4.9410487550862444e-05 1.5643345996213233e-06 M
148 0.006544491856668829 0.0063927561925098365 0.006677730906929717 1.7973280708235298e-05 M
149 0.012725334467802307 0.012418378752159068 0.013006739553327432 2.5177455237794113e-05 M


==> anc/CF_NNLO.dat <==
# bin      val      val_down      val_up      err      region
0 0.01029578869111886 0.009976442687677058 0.01052461337337041 0.00018702658803452377 M
1 0.0009577856610031535 0.0009044470685306596 0.000999613419995627 2.7322328490833337e-05 F
2 0.0 0.0 0.0 0.0 F
3 0.0 0.0 0.0 0.0 F
4 0.000675033763342914 0.0006298023527235885 0.000712625137495587 1.9099818942976195e-05 F
5 0.007506007389078143 0.007199495826902418 0.007711515042756413 0.00011698718342547617 M
6 0.03763309937646736 0.037227964926811984 0.037756462963943645 0.0003902572106583332 M
7 0.0671040651413646 0.06583742808040446 0.06812338939428157 0.00043959976253214294 M
8 0.0001581894148369703 0.00014580863544994745 0.00016752403249714842 5.636316751133928e-06 F
9 9.495508880786228e-05 9.009963473447191e-05 0.00013270514909458978 3.899579465517857e-06 F
10 0.041290446853678976 0.04086637261579923 0.04195240998863915 0.00025136807845714293 M
11 0.02321698600911486 0.022954555266241305 0.02331370583476299 0.00022687353703452375 M
12 0.04029913068122043 0.03971988479322765 0.04072401976908149 0.00043247747565833326 M
13 0.19015764891313275 0.18750293553247874 0.19318794431571706 0.0004421533920000001 M
14 0.05198298707440639 0.051572962989179946 0.052675483793448746 0.00021225444767678566 M
15 0.03617467322540575 0.0358048313178807 0.03639470596555153 0.00013291804519464283 M
16 0.10391335459206161 0.10273380174772995 0.10541535784294229 0.00019534559989285719 M
17 0.0208633579733825 0.02071201987534055 0.020957290295686038 0.0001937730555273809 M
18 0.039796635497124005 0.03930996052848018 0.040313155019168934 0.0005717050185345237 M
19 0.19600201488740593 0.19308733527349686 0.1990579725393979 0.0004152571024916668 A
20 0.08362130794371546 0.08272703949162043 0.08467016148841403 0.00018748807799821426 M
21 0.054037368144826806 0.05327426996748264 0.05450452737655747 0.00012143729127589285 M
22 0.08952819121215755 0.08849833997544987 0.09094114527895886 0.00014613527876785717 A
23 0.016574980872198324 0.01643308463916592 0.016640946026709517 0.00015022769988571425 M
24 0.02112958698135547 0.020749259010661665 0.02167340158404038 0.00026282046930714277 M
25 0.04882460028336814 0.047389615475103966 0.04997325624504568 0.00030149935678214294 M
26 0.0004055034767524564 0.0003892679727261098 0.0004292351032318082 1.654781971928571e-05 M
27 0.00020293617808571655 0.00020014511754851328 0.0002129392737514614 7.244671785758928e-06 M
28 0.01756111058911521 0.01706928800064858 0.017897783782074402 9.258043554238097e-05 M
29 0.00668936977544389 0.006618138512790705 0.006789133625347429 8.27497294410714e-05 M
30 0.5595880506713026 0.5527153546048221 0.5659220061663441 0.002311415823393939 M
31 0.03013630587982054 0.028479712650575535 0.03185575867480792 0.00025873151352727273 F
32 0.0 0.0 0.0 0.0 F
33 0.0 0.0 0.0 0.0 F
34 0.02987678087326329 0.02823141917144746 0.031586746429927356 0.00025365740600000007 F
35 0.561937984764408 0.5550020372075763 0.5686750564666395 0.002236609494984848 M
36 1.3456983399274574 1.3265468257012971 1.3633483745952248 0.002074508128045454 M
37 1.0915143980105138 1.0825075524984935 1.1027367045609164 0.0023932295762121216 M
38 0.00481624235887576 0.004522108907359084 0.0051359137258157805 9.350617079863637e-05 F
39 0.004770002702763032 0.004454423643266495 0.005075043579406229 9.377103325306818e-05 F
40 1.0864648760284605 1.0774625746150017 1.0971817866428057 0.002352866078666667 M
41 1.347500153406788 1.3283250857486295 1.3646106667528994 0.0020445409263939386 M
42 1.3362363785849358 1.3231629788449952 1.352637102747924 0.0020293201806060603 M
43 2.806637782449149 2.7813631664750256 2.8361615094049824 0.0011339748582318183 M
44 0.7545980559327109 0.746289818195487 0.7586130771239363 0.0011840356380340908 M
45 0.7481941474307106 0.7408227688698005 0.7532898141390504 0.0012152527889886364 M
46 2.786448750735504 2.7605422226725094 2.8160873330509055 0.0011497202757015153 M
47 1.339617502521666 1.3252613815632817 1.3571311228090237 0.0019481167826363632 M
48 1.2054333527778407 1.1907531500626 1.2230147644805947 0.001873905598893939 M
49 2.62347417199898 2.596315208032205 2.653633336680869 0.0006933474581924243 A
50 1.156544916146021 1.1444056901920554 1.1649206372840535 0.001235002170534091 M
51 1.1470150383466895 1.1358977574939215 1.1564569673098515 0.0011122806846795455 M
52 2.5917325631760906 2.564687982722948 2.621302653149391 0.0006911188009272729 A
53 1.2047326777438478 1.190035495786934 1.222744000166609 0.0018399189285909087 M
54 0.6487949893257349 0.6357174633672096 0.6628034285110037 0.0013008063352484844 M
55 0.6262534407700256 0.6171875253945973 0.6359522451398346 0.0010955397290348485 M
56 0.007167478565710558 0.006765408157650227 0.007552656274559772 0.00014151509174659092 M
57 0.007118232421600461 0.006698217265393895 0.007490170985177143 0.0001463665204715909 M
58 0.6149636245670417 0.6060446813801713 0.6249340439710956 0.0010688648347757577 M
59 0.6426698519933594 0.6280579230156662 0.6571372453366969 0.0012850583980636358 M
60 0.733933454667707 0.7247555989109007 0.7433499306079521 0.002814435970242424 M
61 0.03670647094826084 0.034622911293472475 0.03890684551233995 0.00027985718874242425 F
62 0.0 0.0 0.0 0.0 F
63 0.0 0.0 0.0 0.0 F
64 0.03974473797461798 0.037562255742615416 0.04201524318610944 0.0002917017149363637 F
65 0.8347157379102761 0.8267432251465984 0.8442204843352472 0.0029705997463787873 M
66 1.6309950711191776 1.6090859243433815 1.65218328481995 0.0020633535471212116 M
67 1.1819068686476035 1.171625536060954 1.1914944428158767 0.0027586302385909094 M
68 0.0059395775211722734 0.005578481627846786 0.006331775850905357 0.00010505157173272726 F
69 0.006168699128818073 0.005793161590613374 0.0066003202046378655 0.00010377655438784091 F
70 1.3631887022316291 1.3512332799504547 1.375503049751495 0.00295667549919697 M
71 1.914942786171806 1.8894834012590442 1.9388372681852253 0.0025180187777575753 M
72 1.5640405927487049 1.5470550761439381 1.58371339427028 0.0018213928662121207 M
73 2.974500832743129 2.9486418663790235 3.0035143311922043 0.0011658387458530306 M
74 0.8205516351484058 0.8125149821145894 0.8247398015271858 0.0013232275072840908 M
75 0.9196448408238443 0.9101256775180411 0.9259024178253515 0.0016379205616477272 M
76 3.5447120090107718 3.5141806254753165 3.5811634495829363 0.0014063935491363637 M
77 1.9387852363568365 1.9190523235121084 1.9620786899538132 0.0023117024812121206 M
78 1.3613100896052464 1.3441766070714678 1.3794933324788752 0.0017241829795909087 M
79 2.6832935781879206 2.655995810287025 2.711031876480114 0.0006389949310924243 A
80 1.2378643912913032 1.2245016889806486 1.2458703821428458 0.0012565908605113637 M
81 1.4095825240182287 1.3953750264010056 1.420004979559956 0.0014005036164545454 M
82 3.346387719672594 3.312557578852545 3.3827632835153683 0.0008244428147727275 A
83 1.7834319462924293 1.7623041927628649 1.8086274145373342 0.002237893846575757 M
84 0.7006107797632208 0.6854904730982132 0.7158456891755635 0.0011787174368515147 M
85 0.6142368991405147 0.6060871636593261 0.622978649716187 0.0010835272070757577 M
86 0.0073324684430582515 0.007038690250396149 0.00766073109154979 0.00015203648730795455 M
87 0.009202697338810465 0.008669220002038885 0.009630339809502253 0.00018564557252613635 M
88 0.8117450721278509 0.8013227665005452 0.8233564202097794 0.0014491835173530306 M
89 0.9767164427275062 0.955453300119507 0.998179724694714 0.0016282477102575752 M
90 0.031325987124940675 0.03102511547389248 0.0316434460125173 0.0001852702113773809 M
91 0.0012842073595693484 0.0012167923825065908 0.0013718369060966738 2.6201851430476198e-05 F
92 0.0 0.0 0.0 0.0 F
93 0.0 0.0 0.0 0.0 F
94 0.0017974367356117804 0.0016928373575755148 0.0019138767088456923 3.809276559202382e-05 F
95 0.05027978379743858 0.04969105234502314 0.05076361184999608 0.0002769316348642856 M
96 0.054780577759923 0.05424671722861122 0.05548868796593409 0.00012678378289761902 M
97 0.030771052548890662 0.030345880377092856 0.030834727858104653 0.00015694139747261907 M
98 0.00015222157024187674 0.0001391121929741014 0.0001681203591011059 4.499993305910714e-06 F
99 0.00015088129312547212 0.00014335754660599732 0.0001656922961712566 4.408929282830356e-06 F
100 0.05385703396181054 0.053632985029459075 0.05433452536550902 0.0002777889757178572 M
101 0.10200284865966441 0.10083856784073189 0.10317015766304778 0.0002328708949523809 M
102 0.04681958171498691 0.04643277667231541 0.04732077331304748 8.448449160511903e-05 M
103 0.07214653942197019 0.07165508807814089 0.07264097281691466 8.463788432428574e-05 M
104 0.02228632870805181 0.022233052767854394 0.022514406182942138 9.335873453482142e-05 M
105 0.03389451482437518 0.03372659491632008 0.03416260137639372 0.00012353306702321426 M
106 0.1426415172966834 0.1416089369291383 0.14383916559860682 0.00017497876087500003 M
107 0.10743210594933858 0.10658652054926304 0.10857830164371839 0.00020844333162499997 M
108 0.03454239569453281 0.03416484239997141 0.0349664985686751 6.766949159273808e-05 M
109 0.05743446317395426 0.056899058634112494 0.05783994086882938 5.481349150785716e-05 A
110 0.03213438746582576 0.03189522951551106 0.03232406012459434 7.994517174830356e-05 M
111 0.05268096807561124 0.0523720757431369 0.052968925991950674 0.00011156859557321427 M
112 0.13694476435906455 0.135739860902507 0.138143651829458 0.00013735764463452385 A
113 0.10004309586349938 0.09881438462125267 0.10140735966286428 0.00020324536598690472 M
114 0.014030593984719906 0.013760604074308628 0.014270089356229828 3.852032782130952e-05 M
115 0.010904935705237939 0.010761219023177636 0.01102190041442983 4.1509814294761914e-05 M
116 0.00012166982182919681 0.00011071519394959177 0.0001275203676948226 3.317986417071428e-06 M
117 0.00034096003657796284 0.00032825618881352587 0.00035656289905769433 1.0388472194999999e-05 M
118 0.0330705227959143 0.03282051095553653 0.033469359007908143 0.0001489234713857143 M
119 0.05454615293439852 0.05357230729928309 0.05554618976526372 0.0001511109137178571 M
120 0.0074213303586130736 0.007324667172966126 0.007479040807318305 5.5186466635784304e-05 M
121 0.00025016576209215116 0.00024030375381611855 0.0002665450467105509 6.514509909313727e-06 F
122 0.0 0.0 0.0 0.0 F
123 0.0 0.0 0.0 0.0 F
124 0.0003753116595574242 0.00035468456546593695 0.0003978192632404014 8.709538639656865e-06 F
125 0.015268891939055264 0.015074476324615364 0.015391505876271205 9.734584008921566e-05 M
126 0.01071484969666965 0.010645289298054372 0.010811271622433243 2.8510404173480386e-05 M
127 0.005053848808302427 0.005042700304257954 0.005113858254318385 3.8289039593431377e-05 M
128 3.496233056799441e-05 3.128176486373807e-05 3.9017332495797614e-05 1.0456902783639704e-06 F
129 2.7726510833718576e-05 2.496337576160449e-05 3.0884341028645506e-05 8.450749977610292e-07 F
130 0.011811888861139475 0.011706221866372544 0.011910080902392978 7.85564466269608e-05 M
131 0.028319279428157117 0.028086067270669177 0.028602459585702494 8.140004004362743e-05 M
132 0.008160910785053335 0.008119235001518269 0.008230237678871512 2.1000948278872546e-05 M
133 0.011173545419819473 0.011106478011408872 0.011234304721140148 1.8673680555833336e-05 M
134 0.0038320238352271365 0.003805839995463017 0.003855058117319141 1.9349866144963234e-05 M
135 0.0070697661306006795 0.007049052888788804 0.0071180412662501845 2.6430936112720583e-05 M
136 0.03144094703305092 0.03120299625138595 0.03165100272404625 5.251359842549021e-05 M
137 0.029403201920275176 0.029186757897541923 0.029676232079424453 7.84594561093137e-05 M
138 0.0050931740510188695 0.0050464091487002665 0.0051269699086609714 1.2882973682205882e-05 M
139 0.007927136366953393 0.007872035955815131 0.00796769382562658 1.2431459988480393e-05 A
140 0.0053361507652588645 0.005293024612395505 0.005360034185952056 1.5769506279411763e-05 M
141 0.01063212583812122 0.010560657906364415 0.010735201097212863 3.1010800186874995e-05 M
142 0.02890531330691932 0.028682421328130123 0.02911971592344832 4.36191953879902e-05 A
143 0.02649696233739235 0.026168775457827063 0.02679003664167956 7.650357870049018e-05 M
144 0.001506267194310755 0.001481648799184477 0.0015261485574323355 4.067862081147058e-06 M
145 0.0012527729585937424 0.001239453001617214 0.0012628012617085247 5.756746394705883e-06 M
146 1.3749240262750376e-05 1.2951814568715917e-05 1.4720584584877882e-05 4.7543281317279404e-07 M
147 4.587972734653687e-05 1.5281472916475347e-05 4.9389004238518374e-05 1.5658086682242647e-06 M
148 0.0064697688924071585 0.006417339609737449 0.006542972389921364 3.0503362750098046e-05 M
149 0.012228066717957684 0.01209631575662081 0.012461147502634384 4.338056687720588e-05 M


==> anc/CF_NNLO_EW.dat <==
# bin      val      val_down      val_up      err      region
0 0.010314816129117789 0.00999654682259688 0.01054471750829023 0.00018702658803452377 M
1 0.0009577856610031535 0.0009044470685306596 0.000999613419995627 2.7322328490833337e-05 F
2 0.0 0.0 0.0 0.0 F
3 0.0 0.0 0.0 0.0 F
4 0.000675033763342914 0.0006298023527235885 0.000712625137495587 1.9099818942976195e-05 F
5 0.007524582106392428 0.007219121623239526 0.007731140839093521 0.00011698718342547617 M
6 0.03781923897176855 0.03742463751815438 0.03795313555528604 0.0003902572106583332 M
7 0.06740943449351698 0.06616007722825061 0.06844603854212773 0.00043959976253214294 M
8 0.0001581894148369703 0.00014580863544994745 0.00016752403249714842 5.636316751133928e-06 F
9 9.495508880786228e-05 9.009963473447191e-05 0.00013270514909458978 3.899579465517857e-06 F
10 0.04157939768129326 0.04117167417157772 0.04225771154441764 0.00025136807845714293 M
11 0.023397332572675573 0.023145107018208908 0.02350425758673059 0.00022687353703452375 M
12 0.04047730524479424 0.0399081416392397 0.04091227661509355 0.00043247747565833326 M
13 0.19094368997708513 0.1883334559421686 0.19401846472540693 0.0004421533920000001 M
14 0.05217173297664836 0.051772389369360475 0.05287491017362929 0.00021225444767678566 M
15 0.03635461892109414 0.035994959518249256 0.03658483416592008 0.00013291804519464283 M
16 0.10463768773774733 0.10349912240143984 0.10618067849665216 0.00019534559989285719 M
17 0.02103241677939797 0.020890645134595653 0.02113591555494114 0.0001937730555273809 M
18 0.03995606453909663 0.03947841110864425 0.04048160559933301 0.0005717050185345237 M
19 0.19672558791710834 0.19385185279888834 0.1998224900647894 0.0004152571024916668 A
20 0.08391540641289223 0.08303777997619727 0.08498090197299088 0.00018748807799821426 M
21 0.05431258205126163 0.05356505727721338 0.05479531468628821 0.00012143729127589285 M
22 0.09018214375118969 0.08918929742734656 0.09163210273085555 0.00014613527876785717 A
23 0.01672791599524832 0.01659467383199103 0.016802535219534624 0.00015022769988571425 M
24 0.021216340402912374 0.02084092150835759 0.021765064081736302 0.00026282046930714277 M
25 0.04900901957879313 0.04758447042074884 0.05016811119069056 0.00030149935678214294 M
26 0.00040594095151037427 0.00038973020266782303 0.0004296973331735215 1.654781971928571e-05 M
27 0.00020328753887554154 0.00020051636063045497 0.00021331051683340306 7.244671785758928e-06 M
28 0.01772150471616521 0.017238758276717368 0.01806725405814319 9.258043554238097e-05 M
29 0.006769312084675081 0.006702604480866725 0.006873599593423448 8.27497294410714e-05 M
30 0.5646124764934087 0.5580240953101101 0.5712307468716321 0.002311415823393939 M
31 0.03013630587982054 0.028479712650575535 0.03185575867480792 0.00025873151352727273 F
32 0.0 0.0 0.0 0.0 F
33 0.0 0.0 0.0 0.0 F
34 0.02987678087326329 0.02823141917144746 0.031586746429927356 0.00025365740600000007 F
35 0.5670809888049989 0.5604360660626985 0.5741090853217617 0.002236609494984848 M
36 1.3619840103112453 1.343754045857466 1.3805555947513937 0.002074508128045454 M
37 1.1028549173529987 1.0944897926158965 1.1147189446783194 0.0023932295762121216 M
38 0.00481624235887576 0.004522108907359084 0.0051359137258157805 9.350617079863637e-05 F
39 0.004770002702763032 0.004454423643266495 0.005075043579406229 9.377103325306818e-05 F
40 1.0981384311028393 1.0897966958047538 1.1095159078325576 0.002352866078666667 M
41 1.3642752078240608 1.3460493824884843 1.3823349634927544 0.0020445409263939386 M
42 1.3515008634778145 1.3392912281545075 1.3687653520574365 0.0020293201806060603 M
43 2.835923375303846 2.8123059297619664 2.8671042726919236 0.0011339748582318183 M
44 0.761872307889836 0.7539756949170431 0.7662989538454923 0.0011840356380340908 M
45 0.7556156776220173 0.7486642577915334 0.7611313030607835 0.0012152527889886364 M
46 2.816646758151413 2.7924490309056194 2.8479941412840155 0.0011497202757015153 M
47 1.3554695585912113 1.342010450670571 1.3738801919163128 0.0019481167826363632 M
48 1.2190252780380073 1.2051141953733722 1.2373758097913665 0.001873905598893939 M
49 2.6501002228318584 2.624447935010811 2.6817660636594747 0.0006933474581924243 A
50 1.167819028342112 1.1563177654122812 1.1768327125042792 0.001235002170534091 M
51 1.1585426182487348 1.1480776432811093 1.168636853097039 0.0011122806846795455 M
52 2.6193665372015453 2.593885667782275 2.650500338208717 0.0006911188009272729 A
53 1.2189537148186056 1.2050612521744628 1.237769756554138 0.0018399189285909087 M
54 0.6563034053861743 0.6436507547289645 0.6707367198727586 0.0013008063352484844 M
55 0.6327704600452833 0.6240733202552734 0.6428380400005107 0.0010955397290348485 M
56 0.007183742811054877 0.006782592740398029 0.0075698408573075734 0.00014151509174659092 M
57 0.007134774565061597 0.006715695471551994 0.007507649191335243 0.0001463665204715909 M
58 0.6217747872854811 0.6132412642443527 0.632130626835277 0.0010688648347757577 M
59 0.6505484794940108 0.6363823748028714 0.6654616971239019 0.0012850583980636358 M
60 0.7414045638598281 0.7326494723376636 0.7512438040347149 0.002814435970242424 M
61 0.03670647094826084 0.034622911293472475 0.03890684551233995 0.00027985718874242425 F
62 0.0 0.0 0.0 0.0 F
63 0.0 0.0 0.0 0.0 F
64 0.03974473797461798 0.037562255742615416 0.04201524318610944 0.0002917017149363637 F
65 0.8424073376387458 0.834870065906722 0.8523473250953708 0.0029705997463787873 M
66 1.651614571756602 1.6308722112211769 1.6739695716977454 0.0020633535471212116 M
67 1.1946319440531339 1.1850706794813182 1.2049395862362406 0.0027586302385909094 M
68 0.0059395775211722734 0.005578481627846786 0.006331775850905357 0.00010505157173272726 F
69 0.006168699128818073 0.005793161590613374 0.0066003202046378655 0.00010377655438784091 F
70 1.3764648090654168 1.3652606357621757 1.389530405563216 0.00295667549919697 M
71 1.936431599198018 1.9121881919076913 1.9615420588338721 0.0025180187777575753 M
72 1.5831875491950684 1.5672854926468494 1.603943810773191 0.0018213928662121207 M
73 3.0071660218504017 2.9831554655840806 3.0380279303972615 0.0011658387458530306 M
74 0.8286542421600195 0.8210760876387774 0.8333009070513738 0.0013232275072840908 M
75 0.9280134977358785 0.9189678877865334 0.934744628093844 0.0016379205616477272 M
76 3.5789709238327414 3.5503781338222797 3.6173609579299 0.0014063935491363637 M
77 1.959001844536988 1.9404129196416462 1.9834392860833505 0.0023117024812121206 M
78 1.37817017886161 1.3619907504779132 1.3973074758853208 0.0017241829795909087 M
79 2.71255285377686 2.6869107671051413 2.7419468332982304 0.0006389949310924243 A
80 1.2502929568772123 1.2376335441160082 1.2590022372782055 0.0012565908605113637 M
81 1.4224742283280014 1.408996227679113 1.4336261808380633 0.0014005036164545454 M
82 3.377383519770473 3.3453073240967894 3.4155130287596127 0.0008244428147727275 A
83 1.8014159584921263 1.781305858025565 1.8276290798000343 0.002237893846575757 M
84 0.7097714037145845 0.6951694650822277 0.7255246811595778 0.0011787174368515147 M
85 0.6212502246781056 0.6134973490375308 0.6303888350943917 0.0010835272070757577 M
86 0.007349435640883251 0.007056617563274756 0.007678658404428398 0.00015203648730795455 M
87 0.00922162846400342 0.008689222374144084 0.009650342181607452 0.00018564557252613635 M
88 0.8192429597015781 0.8092449336049319 0.8312785873141658 0.0014491835173530306 M
89 0.9865880119341124 0.9658834672923623 1.0086098918675692 0.0016282477102575752 M
90 0.03164706328527401 0.031364360223881574 0.03198269076250639 0.0001852702113773809 M
91 0.0012842073595693484 0.0012167923825065908 0.0013718369060966738 2.6201851430476198e-05 F
92 0.0 0.0 0.0 0.0 F
93 0.0 0.0 0.0 0.0 F
94 0.0017974367356117804 0.0016928373575755148 0.0019138767088456923 3.809276559202382e-05 F
95 0.050619649001439775 0.05005014934569015 0.05112270885066308 0.0002769316348642856 M
96 0.055392545315667056 0.0548933139121965 0.05613528464951937 0.00012678378289761902 M
97 0.031054631460871618 0.030645506039108008 0.0311343535201198 0.00015694139747261907 M
98 0.00015222157024187674 0.0001391121929741014 0.0001681203591011059 4.499993305910714e-06 F
99 0.00015088129312547212 0.00014335754660599732 0.0001656922961712566 4.408929282830356e-06 F
100 0.05416387026451292 0.053957184137514255 0.054658724473564194 0.0002777889757178572 M
101 0.10265874224488941 0.1015315761759135 0.1038631659982294 0.0002328708949523809 M
102 0.04736897343208453 0.04701325656692785 0.04790125320765992 8.448449160511903e-05 M
103 0.0728595701073071 0.07240846670435389 0.07339435144312766 8.463788432428574e-05 M
104 0.022457560661756273 0.022413974145711626 0.022695327560799367 9.335873453482142e-05 M
105 0.03407649563738768 0.03391887339426484 0.034354879854338466 0.00012353306702321426 M
106 0.14341075831013697 0.14242170663156495 0.14465193530103349 0.00017497876087500003 M
107 0.10803693107983144 0.10722557064245014 0.10921735173690549 0.00020844333162499997 M
108 0.03499537264432448 0.03464345174899117 0.03544510791769485 6.766949159273808e-05 M
109 0.0580281028867745 0.05752629036551921 0.05846717260023611 5.481349150785716e-05 A
110 0.0323844192061463 0.03215940968742516 0.03258824029650844 7.994517174830356e-05 M
111 0.05294477603533981 0.05265081168307819 0.05324766193189196 0.00011156859557321427 M
112 0.1375977171434312 0.1364297620270788 0.13883355295402977 0.00013735764463452385 A
113 0.10055287386224461 0.09935300919417245 0.10194598423578408 0.00020324536598690472 M
114 0.014247894783353237 0.01399020117372661 0.014499686455647809 3.852032782130952e-05 M
115 0.01103202796806889 0.010895502997686591 0.011156184388938787 4.1509814294761914e-05 M
116 0.00012200804279279948 0.00011107255366798175 0.0001278777274132126 3.317986417071428e-06 M
117 0.00034130804099138516 0.0003286238855933304 0.00035693059583749885 1.0388472194999999e-05 M
118 0.03321453448840239 0.03297267177172079 0.03362151982409241 0.0001489234713857143 M
119 0.05479567276676042 0.05383594659613732 0.05580982906211795 0.0001511109137178571 M
120 0.007465476569854789 0.0073713114656476925 0.007525685099999871 5.5186466635784304e-05 M
121 0.00025016576209215116 0.00024030375381611855 0.0002665450467105509 6.514509909313727e-06 F
122 0.0 0.0 0.0 0.0 F
123 0.0 0.0 0.0 0.0 F
124 0.0003753116595574242 0.00035468456546593695 0.0003978192632404014 8.709538639656865e-06 F
125 0.015312872521461 0.015120945616097854 0.015437975167753698 9.734584008921566e-05 M
126 0.010786358797226022 0.010720844851338073 0.010886827175716946 2.8510404173480386e-05 M
127 0.005082010742017722 0.005072455824420323 0.005143613774480753 3.8289039593431377e-05 M
128 3.496233056799441e-05 3.128176486373807e-05 3.9017332495797614e-05 1.0456902783639704e-06 F
129 2.7726510833718576e-05 2.496337576160449e-05 3.0884341028645506e-05 8.450749977610292e-07 F
130 0.01184040132059722 0.011736347747317036 0.01194020678333747 7.85564466269608e-05 M
131 0.02839165697564241 0.02816254041329048 0.028678932728323794 8.140004004362743e-05 M
132 0.008222358095654806 0.008184159402946443 0.008295162080299687 2.1000948278872546e-05 M
133 0.011235099114662611 0.011171514816995078 0.011299341526726356 1.8673680555833336e-05 M
134 0.0038435764558506294 0.003818046338939489 0.0038672644607956135 1.9349866144963234e-05 M
135 0.007080893658039356 0.007060810084527071 0.007129798461988452 2.6430936112720583e-05 M
136 0.03150246185822151 0.03126799198779925 0.03171599846045955 5.251359842549021e-05 M
137 0.02946536239300214 0.02925243581647421 0.02974190999835674 7.84594561093137e-05 M
138 0.005139408447988526 0.005095259790319328 0.005175820550280032 1.2882973682205882e-05 M
139 0.007969121133877903 0.007916396495519697 0.008012054365331145 1.2431459988480393e-05 A
140 0.005348510921882173 0.005306084187541624 0.005373093761098175 1.5769506279411763e-05 M
141 0.010643404666155154 0.010572574964275442 0.010747118155123886 3.1010800186874995e-05 M
142 0.028945342455466035 0.02872471558777528 0.02916201018309347 4.36191953879902e-05 A
143 0.026543922399994306 0.026218392827987266 0.026839654011839756 7.650357870049018e-05 M
144 0.0015239684651126666 0.0015003517236913898 0.0015448514819392486 4.067862081147058e-06 M
145 0.0012602314260957523 0.001247333518004336 0.001270681778095647 5.756746394705883e-06 M
146 1.3762652743472324e-05 1.296598601534256e-05 1.4734756031504523e-05 4.7543281317279404e-07 M
147 4.5885485922315e-05 1.5287557350144028e-05 4.939508867218706e-05 1.5658086682242647e-06 M
148 0.006476735037611277 0.0064246999450102565 0.00655033272519417 3.0503362750098046e-05 M
149 0.012246795780537391 0.012116104632088195 0.012480936378101768 4.338056687720588e-05 M


==> anc/README <==
#
# "Precision phenomenology with fiducial cross sections in the triple-differential Drell-Yan process"
#
# A. Gehrmann-De Ridder, T. Gehrmann, E. W. N. Glover, A. Huss, C. T. Preuss and D. M. Walker
#
# JHEP05(2023)002, arXiv:2301.11827
#

This directory contains numerical NLO, NNLO, pN3LO, mixed NNLO+EW, and mixed
pN3LO+EW predictions for triple-differential cross sections in the CC and CF
region as shown in the paper.

QCD predictions are obtained with NNLOJET, while EW corrections
are calculated with a modified version of the Z_ew-BMNNPV process
in POWHEG-BOX-V2 [arXiv:1302.4606].

In NNLOJET, the Gmu scheme was used with the following input parameters:
MZ = 91.1876 GeV,
MW = 79.939 GeV,
GammaZ = 2.4952 GeV,
GammaW = 2.085 GeV,
GF = 1.663787x10^−5 GeV^−2.

In POWHEG-BOX-V2, a derived Gmu scheme was used, replacing the MW input above
with an effective value of sinThetaW:
sinThetaWeff^2 = 0.2318638.

In both cases, the NNPDF31_nnlo_as_0118 PDF set was used.

All results are triple differential in the dilepton mass mll, the dilepton
rapidity yll, and the Collins-Soper angle cosThetaStar.

The following files are present and named as
<region>_<orderQCD>_[ewcorrection].dat:
CC_NLO.dat
CC_NNLO.dat
CC_N3LO.dat
CC_NNLO_EW.dat
CC_N3LO_EW.dat
CF_NLO.dat
CF_NNLO.dat
CF_N3LO.dat
CF_NNLO_EW.dat
CF_N3LO_EW.dat

Each file contains histograms of the central QCD prediction (possibly with
EW correction), the lower and upper envelope of the scale variation, the
numerical error, and information about whether a given bin is forbidden
at LO.
The format is
# bin      val      val_down      val_up      err      region

Triple-differential cross sections are given in fb/GeV and given as a
function of the bin number.

In the CC region, the bin number is calculated as
BinNo = 72*mll_idx + 6*yll_idx + idx_cosThetaStar.

In the CF region, the bin number is calculated as
BinNo = 30*mll_idx + 6*yll_idx + idx_cosThetaStar.
